Revealing After Overwriting: An Exponential POMDP OPE Lower Bound under History-Dependent Logging

Multi-step revealing can make off-policy evaluation tractable under memoryless logging. With history-dependent logging, state decodability and target-relevant evidence can separate. For every horizon $H\ge3$, we construct two exactly realizable POMDPs with four actions, at most four states per layer, a known logger, and a memoryless target. Action overlap, history coverage, and observation-only revealing remain bounded independently of $H$, yet the target values differ by $1/2$ and the KL divergence between the logged laws is $\Theta(4^{-(H-1)})$, forcing exponential sample complexity. Logger memory makes states distinguishable, while reset erases the model-distinguishing evidence preserved by the target. A separate construction retains this barrier with common, known observation-only revealing operators. Under action and history coverage, we give a finite-class OPE guarantee using common observable value representations that remain valid at every history. The sample bound depends polynomially on their second-moment cost. In the common-operator construction, the same value direction has constant marginal decoding cost but exponential history-conditioned cost. Finally, on a fixed four-action continuum, we derive matching passive and budgeted readout rates. With one known channel and unit read cost, early reads are optimal. With unknown sensor bias, early reads alone remain exponentially costly. Combining them with post-reset calibration gives sample complexity independent of $H$ when both read types receive fixed positive expected budgets per trajectory.

==> anc/README.md <==
# REVEAL: supplementary code and reproducibility materials

This anonymous package accompanies the manuscript. The complete analytic
proofs are included in the manuscript PDF, Appendices A--M.

## Contents and execution

- `supplement_code/`: independent finite-instance implementations of the
  original four-action construction, its continuous family, and the
  product-memory variant. Run the commands in `supplement_code/README.md`.
- `verification/`: exact checks of the common known observation-only operators,
  budgeted known-channel readout, complete-experiment early-readout dominance,
  scalar value calibration, and the short-probe positive example. Run the
  commands in `verification/README.md`.
- `calibration_code/`: unknown-bias and calibration checks, sufficient-log
  factorization, equal-budget simulation, all replicate data, independent
  optimizer validation, and figures. Run the commands in
  `calibration_code/README.md`.
- `SHA256SUMS.txt`: SHA-256 checksums for every supplied file other than this
  manifest itself.

The exact checks use Python's standard library. The calibration experiment
requires NumPy; plotting requires Matplotlib and pandas. SciPy is used only
for the optional independent optimization check. Versions and the complete
experimental protocol are supplied in `calibration_code/`.

For the value-representation results, run from `verification/`:

```sh
python3 -B code/verify_scalar_value_calibration.py
python3 -B code/verify_short_probe_example.py
```

The scalar check covers horizons 3 through 9 in the common-operator pair,
including 560 conditional moment cases, and a separate two-step example.
The short-probe check covers two models at horizons 3, 5, 7, and 9.
Their recorded outputs are in `verification/outputs/`. The value-representation
theorem supplies a sufficient condition for finite-class OPE, not a general
necessary condition.

No credentials, external datasets, network services, or GPU are required to
run the checks and simulation. The finite-horizon computations complement
the analytic proofs; they do not establish the arbitrary-horizon results.

The two experiment arms share the same joint maximum-likelihood estimator
and expected readout budget. The target parameter and sensor bias are both
unknown to the estimator. The package includes all four specified parameter
settings and all 20,800 fits, including cases where early-only readout has
lower pointwise risk. Monte Carlo intervals describe simulation uncertainty,
not confidence intervals for the unknown target value.

The source-and-checks package additionally contains all LaTeX sources,
conference styles, bibliography files, and manuscript vector figures. The
value-representation sources are `section_value_representation.tex`,
`appendix_value_calibration.tex`, and `appendix_short_probe.tex`.


==> anc/SHA256SUMS.txt <==
4cc4209abb0d904f45d3c4104166b1de2ca36821c205a8f529bf75e3c397002f  README.md
f09ebb326d9a92ab09afa79b706c2468e0d42c2f5979683c8889090525cdab0a  calibration_code/README.md
8c154f0796558fa7d7792974809a48c7aa2af15ffe85be23bebf5db0effc808f  calibration_code/code/check_package.py
6b1260ab83726e214a2c03b709569786efacb71bf2bfca48293d303ed9191ea2  calibration_code/code/full_log_experiment.py
cd1519f3468f0340eb7e0386223212f2f9f0e714f69a5e3d9a38c034da4825a7  calibration_code/code/plot_fair_comparison.py
f2e4ee4e7e6b4a35308b01c5c99559422ab65d92fe88639a3cf5744b688d82dd  calibration_code/code/run_fair_comparison.py
03511caf0dc686a3f473efae2cf749ad892ba8abf45dbc341144475b8acdb034  calibration_code/code/verify_calibration_bounds.py
85c38d9b73ded6fa3f42dd19e6c7dde63c39a6b65343f0c17f0489e2f99d1c04  calibration_code/code/verify_unknown_bias.py
369007e0f9b0d36c8a27777e98d80a494644c8f6fc24b63a0721cd3ab6f60a88  calibration_code/experiments/fair_protocol.md
ecaf7c9a2bbe8b586ff66f7445d1c95279211545506d0b23ca91ffb7d79094c4  calibration_code/figures/calibration_equal_budget.pdf
36d479de2014afc90b7d5544d7146f8806b250458a24bb3115f741de38b4fd30  calibration_code/figures/calibration_equal_budget.png
f74454854b2d56cfb0afb86ba2075cc2837e37fb910e466409af8c74b4fbcde7  calibration_code/figures/calibration_sensitivity.pdf
d24351fc3cb9447ffc06dbad1aa29c98427ad5970f083b0b5e07bca3105617a4  calibration_code/figures/calibration_sensitivity.png
c3e0cc35b871d175e4202e159567aac473b635e1866745eb51dc75f993399e9f  calibration_code/outputs/calibration_bounds_checks.json
cf8e68bdb93ca37c6ba6a3c79824ccce6947cc27daf7e42b6e91a5367bc0cc71  calibration_code/outputs/environment.json
91e145fac51aa260414b0efbb57c1a73a26429c71273d1ae005fb318b85b3696  calibration_code/outputs/fair_atom_counts.npz
ef78891d6d6eb6683cf7e66717923df73ef138e94a1cdecb91e30aa736f56a5b  calibration_code/outputs/fair_category_metadata.json
d9affcb44817598c0d0a6e6d8792f9e3bcbdb45a1b3f39634efd08a61b44d4fd  calibration_code/outputs/fair_manifest.json
2c8309afba26e154e0ed7f6643280d84990308b909f10eb037e7f017b407777a  calibration_code/outputs/fair_replicates.csv
5e649c63b8a16f5b1269e31d555a4a0f8d86b553bc630d52adaab5aabfc27d3e  calibration_code/outputs/fair_run_checks.json
4e2a6e7a91d114bdad87c1a7f9e0566b8b32eeb3581109f1e65b3a90a6875397  calibration_code/outputs/fair_scipy_validation.json
ffd56f916b7e82d74c08b6f924e0459d28498d45b397298b9f12b3357c807c0e  calibration_code/outputs/fair_solver_tests.json
60d7f026f1409a424c44a8292c0523aaa7212e1e2c456372f983d170a86322bb  calibration_code/outputs/fair_summary.csv
60dd28543d275c6333aff19b7aa4431ac877b44406df8135928a919a6c5dd22a  calibration_code/outputs/figure_checks.json
16d2370433a8d123a95416c7ea85a2314aee9cc2870f58c0c444099986b688fb  calibration_code/outputs/full_log_sufficiency_checks.json
1a504af2bca1ea8b0c13be00da3266da05a0dd005d9d8eefca3d7805394e520c  calibration_code/outputs/unknown_bias_checks.json
7d1141b6a771d3aa8a721b163f4a36b047d60991aded359169b18b9c683ed498  calibration_code/outputs/unknown_bias_checks.txt
9beb8b6ccf4104d10fa6844544cf3774c1d6da274634bd0498928c2397be6852  calibration_code/requirements.txt
b4f63c7fce8aed6e1f57ec06f66a4eeba44262b066dc84d0cf08013080c06d5a  supplement_code/README.md
0eda6aa10c2e42b34a9cecfc3c285c6dd5bfa3aca2e389a3aa5bc7e4ab6d17ca  supplement_code/verify_observation_only_dp.py
9bbfc7cbbb68887066f35531b5bd5b71554c08e7bc34aab37c708c7e2ff9c6a4  supplement_code/verify_observation_only_exhaustive.py
f0480c35dfa8cb0d4a984d1f3cfedc7bce9ba69860b136e1b2d76cd3e79acdaf  supplement_code/verify_parametric_family.py
1742e251a11200526e6dd90e6bea3bba946064c89aff118b397f2b6f6ec5aa65  supplement_code/verify_product_memory_dp.py
e76e2328957157545d3131cdffdaebaf6f81799baf6e0a85a3f66e8e4bdf1126  supplement_code/verify_product_memory_exhaustive.py
efad81c63d29a9fb315e0f5bddf085ab77a0982890a65fa39644039fe4ce040c  verification/README.md
1316f1e21b6dded505d8c78bce7a737c43b47ea38f9184f8382000f32d0d7453  verification/code/verify_common_operator_dp.py
3fd11ee7d121170e6eedeaf8d54fd686db3fc596d1f398bc2901ac963b34115f  verification/code/verify_common_operator_exhaustive.py
53b838cb9cbe70362ac6ab284807a305d541d8bc7c45bb60c9664fd1593d786e  verification/code/verify_early_readout_dominance.py
5010d80a773b2ef2381f636eeddddec6144458aaa8d269913113046b05407e65  verification/code/verify_readout.py
705878370b14b43ae8739ade02cf5aeea1ffd97a8029fcfec602b2b0b137c3c3  verification/code/verify_scalar_value_calibration.py
d004485833ee1b3c46d14bd6e39c4613b8249b0111d9555722d873c72cf548fe  verification/code/verify_short_probe_example.py
6bdf4fbcd8d0c5d8890fa6121719a98fec60da4cd1b28423c2cc64637a223416  verification/outputs/common_operator_dp.txt
eb73165b12241eda48b7266c74df7b0c46a93af3a2b7614faa734e58c1c15d8d  verification/outputs/common_operator_dp_report.json
1781555380b5b3b97150294013d4faf9a8dd7bd775fa77c165a00a4d9da08b79  verification/outputs/common_operator_exhaustive.txt
b413508edcdbf49945a5786a1ed574c8d136e1c618ecc43c8457af153f40b729  verification/outputs/early_readout_dominance.txt
925877886124ec9ae7c18ba1530c1010505791c60e7b9f2951315650f60d7855  verification/outputs/readout.txt
0f2e6b8cffd1e6bb2e27804190772e5905f935ae5a51cef8eab7f6c02549b602  verification/outputs/scalar_value_calibration.txt
6640fa0adeb088318eacd85fcff62cca7413ee6fb9785f3083d3ff2705a3f58b  verification/outputs/short_probe_example.txt
1742e251a11200526e6dd90e6bea3bba946064c89aff118b397f2b6f6ec5aa65  verification/reference/verify_product_memory_dp.py
e76e2328957157545d3131cdffdaebaf6f81799baf6e0a85a3f66e8e4bdf1126  verification/reference/verify_product_memory_exhaustive.py


==> anc/calibration_code/README.md <==
# Unknown readout bias and calibration

This self-contained supplement reproduces the finite-instance checks and
equal-budget experiment for the unknown-bias readout model. No training data,
external service, or GPU is needed.

## Dependencies

Use Python 3.10 or newer. The exact rational checks use the standard library.
The Monte Carlo experiment additionally uses NumPy; the optional independent
optimizer check uses SciPy. Figure generation uses Matplotlib and pandas.

```sh
python3 -m pip install -r requirements.txt
```

Run the commands below from this directory. The stored results were obtained
with Python 3.12.14; exact library versions are recorded in
`outputs/environment.json`. The full simulation takes a few seconds on the
tested machine; plotting time depends on the platform and font cache.

## Reproduce checks and simulation

```sh
python3 -B code/verify_unknown_bias.py --include-h5 --output outputs/unknown_bias_checks.txt --json-output outputs/unknown_bias_checks.json
python3 -B code/verify_calibration_bounds.py --output outputs/calibration_bounds_checks.json
python3 -B code/full_log_experiment.py --output outputs/full_log_sufficiency_checks.json
python3 -B code/run_fair_comparison.py --solver-tests-only
python3 -B code/run_fair_comparison.py
python3 -B code/run_fair_comparison.py --scipy-validate-saved
python3 -B code/plot_fair_comparison.py
python3 -B code/check_package.py
```

The simulation defaults to the complete fixed grid of 20,800 fits. It uses the
same joint maximum-likelihood estimator for the target parameter and unknown
sensor bias in both arms, including the same minimum-norm rule for nonunique
maxima. `experiments/fair_protocol.md` specifies the full design and uncertainty
calculation. The command overwrites the corresponding stored results in
`outputs/`; use `--output-dir new_results` to keep a separate simulation run.

The plot command uses `outputs/fair_summary.csv` and writes vector PDF and
600-dpi PNG to `figures/`. Its two figures have widths of 5.5 inches and text
of at least 8 points. Times New Roman is preferred; Liberation Serif, Nimbus
Roman, and STIXGeneral are portable alternatives. No TeX installation or
external plotting helper is required.

## Files

- `code/verify_unknown_bias.py`: independent full-record Fraction enumeration,
  indistinguishability checks, and exact moment checks. Its explicitly labeled
  bias-ignorant moment identity is a separate algebraic check, not an
  experimental baseline.
- `code/verify_calibration_bounds.py`: exact combined-estimator and two-point
  checks, reusing the full-record engine.
- `code/full_log_experiment.py`: sufficient complete-log categories and their
  affine Bernoulli likelihood factors, checked against raw enumeration.
- `code/run_fair_comparison.py`: simulation, common joint MLE, uncertainty
  intervals, numerical checks, and optional SciPy comparison.
- `code/plot_fair_comparison.py`: portable rendering of both experiment figures.
- `code/check_package.py`: verify stored hashes, provenance, and data-grid counts.
- `outputs/fair_replicates.csv`: all fitted parameters, errors, realized
  measurement counts, rare-path counts, and optimizer diagnostics.
- `outputs/fair_atom_counts.npz` and `fair_category_metadata.json`: sampled
  sufficient-category counts and their exact model specification.
- `outputs/fair_summary.csv`: per-parameter and two-point-average risk summaries.
- `outputs/*checks*.json`, `fair_solver_tests.json`, and
  `fair_scipy_validation.json`: exact and numerical check results.
- `outputs/fair_manifest.json`: SHA-256 hashes of simulation results.

The finite-instance checks complement the analytic proofs; the experiment
reports the risk of the specified estimator, not an empirical minimax claim.


==> anc/calibration_code/code/check_package.py <==
#!/usr/bin/env python3
"""Check stored simulation hashes, source provenance, and the complete grid."""

import csv
import hashlib
import json
from collections import Counter
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    out = ROOT / "outputs"
    manifest = json.loads((out / "fair_manifest.json").read_text())
    for name, expected in manifest.items():
        assert digest(out / name) == expected, name
    run = json.loads((out / "fair_run_checks.json").read_text())
    assert run["status"] == "PASS" and run["fits"] == 20800
    assert not run["failures"] and run["repetitions"] == 200
    assert run["code_sha256"] == digest(ROOT / "code/run_fair_comparison.py")
    assert run["model_code_sha256"] == digest(ROOT / "code/full_log_experiment.py")
    assert run["protocol_sha256"] == digest(ROOT / "experiments/fair_protocol.md")
    with (out / "fair_replicates.csv").open() as stream:
        rows = list(csv.DictReader(stream))
    counts = Counter(tuple(row[k] for k in ("panel", "horizon", "n", "truth", "arm"))
                     for row in rows)
    assert len(rows) == 20800 and len(counts) == 104
    assert set(counts.values()) == {200}
    for row in rows:
        assert abs(float(row["t_hat"])) <= .05 + 1e-12
        assert abs(float(row["beta_hat"])) <= .05 + 1e-12
        assert float(row["u"]) + float(row["v"]) == .25
        assert row["optimizer_status"] != "FAILED_KKT"
    with np.load(out / "fair_atom_counts.npz") as arrays:
        assert len(arrays.files) == 104
        assert all(array.shape[0] == 200 for array in arrays.values())
        assert sum(array.shape[0] for array in arrays.values()) == len(rows)
    independent = json.loads((out / "fair_scipy_validation.json").read_text())
    assert independent["status"] == "PASS" and not independent["failures"]
    assert len(independent["checks"]) == 416
    print(json.dumps({"status": "PASS", "result_hashes": len(manifest),
                      "source_and_protocol_hashes": 3, "datasets": len(rows),
                      "cells": len(counts), "independent_optimizer_checks": 416}))


if __name__ == "__main__":
    main()


==> anc/calibration_code/code/full_log_experiment.py <==
#!/usr/bin/env python3
"""Exact finite experiment equivalent to the complete h=2 readout log.

The centered parameter is t=theta-1/20; J=1/2+t. Both t and beta range in
[-1/20,1/20]. The protocol reads after first-step preserve with probability
4u and after first-step reset with probability 4v/3, independently of O_2.
The original logger never uses the additional measurement.

build_experiment(H,u,v) exposes categories, probabilities(t,beta), and a
conditional affine-Bernoulli likelihood. Every category is recoverable from
the observable complete record. In particular, a calibration bit is retained
only when the terminal observation reveals that same bit; otherwise O_2 is
retained and its known Bayesian posterior is used. No hidden bit is supplied
to the estimator. The exact checker compares every raw-atom likelihood ratio
with its category ratio, not only category marginals.
"""

import argparse
import json
import math
import platform
import time
from collections import defaultdict
from dataclasses import dataclass
from fractions import Fraction as F
from pathlib import Path


def fraction(value):
    """Accept decimal-valued floats without binary-roundoff denominators."""
    return value if isinstance(value, F) else F(str(value))


def bernoulli(p, outcome):
    return p if outcome else 1 - p


@dataclass(frozen=True)
class BernoulliTerm:
    a: F
    coeff_t: F
    coeff_beta: F
    outcome: int

    def success_probability(self, t, beta):
        return self.a + self.coeff_t * t + self.coeff_beta * beta

    def factor(self, t, beta):
        return bernoulli(self.success_probability(t, beta), self.outcome)


@dataclass(frozen=True)
class Category:
    # kind, first label, suffix survival S, read flag, O2, surviving bit, Y.
    # None means the corresponding observable is not retained in this category.
    key: tuple
    weight: F
    terms: tuple

    def exact_probability(self, t, beta):
        probability = self.weight
        for term in self.terms:
            probability *= term.factor(t, beta)
        return probability


@dataclass
class FiniteExperiment:
    H: int
    u: F
    v: F
    categories: list

    def exact_probabilities(self, t, beta):
        t, beta = fraction(t), fraction(beta)
        if abs(t) > F(1, 20) or abs(beta) > F(1, 20):
            raise ValueError("t and beta must lie in [-1/20,1/20]")
        values = [cat.exact_probability(t, beta) for cat in self.categories]
        assert all(value > 0 for value in values)
        assert sum(values) == 1
        return values

    def probabilities(self, t, beta):
        """Float probabilities suitable for numpy.random.multinomial."""
        return [float(value) for value in self.exact_probabilities(t, beta)]

    def likelihood_design(self):
        """Return unique affine terms and each category's term-index tuple.

        If counts[i] is the number of observations in category i, accumulate
        that count at every index in category_terms[i]. The resulting weighted
        Bernoulli log likelihood equals the complete-record log likelihood up
        to a parameter-independent constant. Each term has fields a, coeff_t,
        coeff_beta, outcome. Categories can contain zero, one, or two terms.
        """
        terms, indices, category_terms = [], {}, []
        for cat in self.categories:
            route = []
            for term in cat.terms:
                if term not in indices:
                    indices[term] = len(terms)
                    terms.append(term)
                route.append(indices[term])
            category_terms.append(tuple(route))
        return terms, category_terms

    def log_likelihood(self, counts, t, beta, include_constants=False):
        """Multinomial log likelihood, omitting count-factorial constants."""
        if len(counts) != len(self.categories):
            raise ValueError("Counts and category lengths differ")
        value = 0.0
        for count, cat in zip(counts, self.categories):
            if not count:
                continue
            if include_constants:
                value += count * math.log(float(cat.weight))
            for term in cat.terms:
                value += count * math.log(float(term.factor(t, beta)))
        return value


def calibration_posterior(j, observation):
    """P(B_2=1 | A_1=r_j,O_2=o), with both kernels known."""
    q_j = (F(1, 10), F(9, 10))[j]
    likelihood_one = bernoulli(F(9, 10), observation)
    likelihood_zero = bernoulli(F(1, 10), observation)
    mass_o = q_j * likelihood_one + (1 - q_j) * likelihood_zero
    return mass_o, q_j * likelihood_one / mass_o


def build_experiment(H, u, v):
    """Build the finite experiment for one complete observed trajectory."""
    u, v = fraction(u), fraction(v)
    if H < 3 or not 0 <= u <= F(1, 4) or not 0 <= v <= F(3, 4):
        raise ValueError("Require H>=3, 0<=u<=1/4, and 0<=v<=3/4")
    s = F(1, 4) ** (H - 2)
    cats = []

    def add(key, weight, terms=()):
        if weight:
            cats.append(Category(key, weight, tuple(terms)))

    for k in (0, 1):
        seed_a = (F(1, 4), F(3, 4))[k]
        for survives in (False, True):
            route = F(1, 8) * (s if survives else 1 - s)
            for read in (False, True):
                weight = route * (4 * u if read else 1 - 4 * u)
                for bit in ((0, 1) if survives else (None,)):
                    seed_terms = (() if bit is None else
                                  (BernoulliTerm(seed_a, F(1), F(0), bit),))
                    for y in ((0, 1) if read else (None,)):
                        terms = seed_terms
                        if read and survives:
                            terms += (BernoulliTerm(F(1, 4) + F(bit, 2),
                                                    F(0), F(1), y),)
                        elif read:
                            terms += (BernoulliTerm(F(1, 4) + seed_a / 2,
                                                    F(1, 2), F(1), y),)
                        add(("c", k, survives, read, None, bit, y), weight, terms)

    for j in (0, 1):
        q_j = (F(1, 10), F(9, 10))[j]
        for survives in (False, True):
            route = F(3, 8) * (s if survives else 1 - s)
            for read in (False, True):
                weight = route * (F(4, 3) * v if read else 1 - F(4, 3) * v)
                for observation in (0, 1):
                    mass_o, posterior = calibration_posterior(j, observation)
                    for bit in ((0, 1) if survives else (None,)):
                        if survives:
                            joint_b_o = (bernoulli(q_j, bit) *
                                         bernoulli((F(1, 10), F(9, 10))[bit],
                                                   observation))
                            atom_weight = weight * joint_b_o
                            sensor_a = F(1, 4) + F(bit, 2)
                        else:
                            atom_weight = weight * mass_o
                            sensor_a = F(1, 4) + posterior / 2
                        for y in ((0, 1) if read else (None,)):
                            terms = (() if not read else
                                     (BernoulliTerm(sensor_a, F(0), F(1), y),))
                            add(("r", j, survives, read, observation, bit, y),
                                atom_weight, terms)
    experiment = FiniteExperiment(H, u, v, cats)
    assert len({cat.key for cat in cats}) == len(cats)
    experiment.exact_probabilities(F(0), F(0))
    return experiment


def categories(H, u, v):
    """Convenience alias returning the ordered category list."""
    return build_experiment(H, u, v).categories


def category_key(raw_record):
    """Deterministic mapping from verify_unknown_bias.complete_law records.

    raw_record=(observations,actions,tokens), all length H. A_H is included in
    actions but does not enter the survival event. The selected token at h=2
    is observable. All later tokens must be NONE under this fixed protocol.
    """
    observations, actions, tokens = raw_record
    H = len(actions)
    assert H >= 3 and len(observations) == len(tokens) == H
    assert tokens[0] == ("none", None)
    assert all(token == ("none", None) for token in tokens[2:])
    kind, label = actions[0]
    survives = all(action[0] == "c" for action in actions[1:-1])
    token_kind, y = tokens[1]
    read = token_kind != "none"
    assert token_kind in (("early", "none") if kind == "c" else ("cal", "none"))
    bit = observations[-1] if survives else None
    observation = None if kind == "c" else observations[1]
    if kind == "c":
        assert observations[1] == "blank"
    else:
        assert observation in (0, 1)
    assert (y in (0, 1)) if read else (y is None)
    return kind, label, survives, read, observation, bit, y


def check_complete_likelihood(H, u, v, left_parameter, right_parameter):
    # This independent raw engine retains all original actions/observations,
    # marginalizes hidden states, and never uses the category formulas above.
    from verify_unknown_bias import complete_law

    experiment = build_experiment(H, u, v)
    exact_left = dict(zip((cat.key for cat in experiment.categories),
                          experiment.exact_probabilities(*left_parameter)))
    exact_right = dict(zip((cat.key for cat in experiment.categories),
                           experiment.exact_probabilities(*right_parameter)))
    raw_left = complete_law(H, *left_parameter, "calibrated", u, v)
    raw_right = complete_law(H, *right_parameter, "calibrated", u, v)
    assert raw_left.keys() == raw_right.keys()
    aggregate_left, aggregate_right = defaultdict(F), defaultdict(F)
    for record, p_left in raw_left.items():
        key = category_key(record)
        p_right = raw_right[record]
        aggregate_left[key] += p_left
        aggregate_right[key] += p_right
        # Equality means the conditional raw-record distribution given the
        # category is identical between parameters, not only the marginal Y.
        assert p_left * exact_right[key] == p_right * exact_left[key]
    assert dict(aggregate_left) == exact_left
    assert dict(aggregate_right) == exact_right
    early_mass = sum((p for key, p in exact_left.items()
                      if key[0] == "c" and key[3]), F(0))
    calibration_mass = sum((p for key, p in exact_left.items()
                            if key[0] == "r" and key[3]), F(0))
    assert early_mass == u and calibration_mass == v
    return {
        "H": H, "u": str(u), "v": str(v),
        "left_t_beta": list(map(str, left_parameter)),
        "right_t_beta": list(map(str, right_parameter)),
        "raw_atoms": len(raw_left), "categories": len(experiment.categories),
        "raw_atom_likelihood_ratios_equal": len(raw_left),
        "category_marginals_exact": True,
        "early_mass": str(early_mass), "calibration_mass": str(calibration_mass),
        "status": "PASS",
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    start = time.perf_counter()
    designs = [(3, F(1, 4), F(0)), (3, F(1, 8), F(1, 8)),
               (4, F(1, 4), F(0)), (4, F(1, 8), F(1, 8)),
               (4, F(0), F(1, 4)), (5, F(1, 4), F(0)),
               (5, F(1, 8), F(1, 8))]
    left = (F(-1, 25), F(1, 50))
    right = (F(1, 50), F(-1, 25))
    results = []
    for design in designs:
        result = check_complete_likelihood(*design, left, right)
        results.append(result)
        print(json.dumps(result), flush=True)
    # Corners and zero/maximal budgets: every category distribution and cost
    # is exact over a broad grid independently of the raw-atom comparisons.
    normalization_cases = 0
    for H in (3, 4, 5, 8, 10, 20):
        for u, v in ((F(0), F(0)), (F(1, 4), F(0)), (F(0), F(3, 4)),
                     (F(1, 8), F(1, 8)), (F(1, 4), F(3, 4))):
            experiment = build_experiment(H, u, v)
            for t in (F(-1, 20), F(0), F(1, 20)):
                for beta in (F(-1, 20), F(0), F(1, 20)):
                    ps = experiment.exact_probabilities(t, beta)
                    assert sum((p for cat, p in zip(experiment.categories, ps)
                                if cat.key[0] == "c" and cat.key[3]), F(0)) == u
                    assert sum((p for cat, p in zip(experiment.categories, ps)
                                if cat.key[0] == "r" and cat.key[3]), F(0)) == v
                    normalization_cases += 1
    summary = {
        "status": "PASS", "python_version": platform.python_version(),
        "complete_likelihood_checks": results,
        "total_raw_atoms_checked": sum(row["raw_atoms"] for row in results),
        "normalization_and_budget_cases": normalization_cases,
        "hidden_bits_revealed_only_by_observed_terminal": True,
        "calibration_O2_and_terminal_correlation_preserved": True,
        "elapsed_seconds": round(time.perf_counter() - start, 3),
    }
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(json.dumps(summary, indent=2) + "\n")
    print(json.dumps(summary), flush=True)


if __name__ == "__main__":
    main()


==> anc/calibration_code/code/plot_fair_comparison.py <==
#!/usr/bin/env python3
"""Reproduce the equal-budget figures from stored Monte Carlo summaries."""

import argparse
import json
import math
from pathlib import Path
import string

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm
from matplotlib.ticker import FixedLocator, NullLocator, FormatStrFormatter
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
ARMS = {
    "early_only": dict(label="Early only", color="#30343A", marker="o", linestyle="--"),
    "early_calibration": dict(label="Early + calibration", color="#08786E", marker="s", linestyle="-"),
}
TRUTHS = {
    "confounded_plus": r"$\theta=0.09,\ \beta=-0.02$",
    "confounded_minus": r"$\theta=0.01,\ \beta=0.02$",
    "nonconfounded": r"$\theta=0.07,\ \beta=0.02$",
    "center": r"$\theta=0.05,\ \beta=0$",
}


def style():
    plt.rcdefaults()
    available = {font.name for font in fm.fontManager.ttflist}
    font = next((name for name in ("Times New Roman", "Liberation Serif",
                                   "Nimbus Roman", "STIXGeneral", "DejaVu Serif")
                 if name in available), "DejaVu Serif")
    plt.rcParams.update({
        "figure.dpi": 150, "savefig.dpi": 600,
        "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
        "font.family": "serif", "font.serif": [font],
        "font.size": 8.5, "axes.labelsize": 8.5, "axes.titlesize": 8.5,
        "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 8.5,
        "mathtext.fontset": "custom", "mathtext.rm": font,
        "mathtext.it": f"{font}:italic", "mathtext.bf": f"{font}:bold",
        "mathtext.sf": font, "mathtext.bfit": f"{font}:italic:bold",
        "mathtext.cal": f"{font}:italic", "mathtext.tt": font,
        "axes.linewidth": .65, "axes.edgecolor": "#30343A",
        "axes.spines.top": False, "axes.spines.right": False,
        "figure.constrained_layout.use": False,
        "lines.linewidth": 1.0, "lines.markersize": 3.2,
        "xtick.major.width": .65, "ytick.major.width": .65,
        "xtick.major.size": 2.7, "ytick.major.size": 2.7,
    })
    return font


def panel_labels(axes, fontsize):
    for label, ax in zip(string.ascii_lowercase, axes):
        ax.annotate(label, xy=(0, 1), xycoords="axes fraction",
                    xytext=(-21, 5), textcoords="offset points",
                    fontsize=fontsize, fontweight="bold", ha="right",
                    va="bottom", annotation_clip=False)


def draw_panel(ax, data, panel, ymax, show_ylabel=True):
    xname = "horizon" if panel == "horizon" else "n"
    for arm, options in ARMS.items():
        group = data[(data.panel == panel) & (data.arm == arm)].sort_values(xname)
        assert len(group) == (8 if panel == "horizon" else 5)
        y = group.rmse.to_numpy()
        errors = np.vstack([y - group.rmse_mc95_low.to_numpy(),
                            group.rmse_mc95_high.to_numpy() - y])
        ax.errorbar(group[xname], y, yerr=errors, capsize=1.8,
                    elinewidth=.7, capthick=.7, markerfacecolor="white",
                    markeredgewidth=.85, **options)
    if panel == "horizon":
        ax.set_xticks(range(3, 11))
        ax.set_xlim(2.7, 10.3)
        ax.set_xlabel(r"Horizon $H$")
    else:
        ax.set_xscale("log")
        ax.xaxis.set_major_locator(FixedLocator([2000, 8000, 32000, 128000, 512000]))
        ax.set_xticklabels(["2k", "8k", "32k", "128k", "512k"])
        ax.xaxis.set_minor_locator(NullLocator())
        ax.set_xlim(1600, 650000)
        ax.set_xlabel(r"Trajectories $n$")
    ax.set_ylim(0, ymax)
    ax.yaxis.set_major_locator(FixedLocator(np.arange(0, ymax + .001, .02)))
    ax.yaxis.set_major_formatter(FormatStrFormatter("%.2f"))
    ax.grid(axis="y", color="#E7E7E7", linewidth=.45, zorder=0)
    ax.set_axisbelow(True)
    if show_ylabel:
        ax.set_ylabel("Target-value RMSE", labelpad=4)
    else:
        ax.tick_params(labelleft=False)


def main_figure(summary):
    data = summary[summary.truth == "confounded_two_point_average"]
    ymax = max(.06, math.ceil(data.rmse_mc95_high.max() * 1.08 / .02) * .02)
    fig, axes = plt.subplots(1, 2, figsize=(5.5, 2.45))
    fig.subplots_adjust(left=.115, right=.98, bottom=.215, top=.755, wspace=.20)
    for ax, panel in zip(axes, ("horizon", "sample_size")):
        draw_panel(ax, data, panel, ymax, ax is axes[0])
    axes[0].set_title(r"Varying horizon ($n=20{,}000$)", pad=6)
    axes[1].set_title(r"Varying sample size ($H=8$)", pad=6)
    panel_labels(axes, fontsize=10)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(.55, .995),
               ncol=2, frameon=False, handlelength=2.1, columnspacing=2.0)
    return fig


def sensitivity_figure(summary):
    fig, axes = plt.subplots(4, 2, figsize=(5.5, 7.2))
    fig.subplots_adjust(left=.115, right=.98, bottom=.065, top=.89,
                        wspace=.20, hspace=.73)
    ymax = max(.06, math.ceil(summary.rmse_mc95_high.max() * 1.08 / .02) * .02)
    for row, (truth, label) in enumerate(TRUTHS.items()):
        data = summary[summary.truth == truth]
        for col, panel in enumerate(("horizon", "sample_size")):
            draw_panel(axes[row, col], data, panel, ymax, col == 0)
            axes[row, col].set_title(label, pad=5)
    panel_labels(axes.flat, fontsize=9)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", bbox_to_anchor=(.55, .99),
               ncol=2, frameon=False, handlelength=2.1, columnspacing=2.0)
    fig.text(.33, .94, r"Varying $H$; $n=20{,}000$", ha="center", fontsize=9)
    fig.text(.785, .94, r"Varying $n$; $H=8$", ha="center", fontsize=9)
    return fig


def check_bounds(fig):
    """Reject clipped text at the specified, uncropped publication dimensions."""
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    bounds = fig.bbox
    issues = []
    for artist in fig.findobj(matplotlib.text.Text):
        if not artist.get_visible() or not artist.get_text():
            continue
        box = artist.get_window_extent(renderer)
        if (box.x0 < bounds.x0 - 1 or box.x1 > bounds.x1 + 1 or
                box.y0 < bounds.y0 - 1 or box.y1 > bounds.y1 + 1):
            issues.append(artist.get_text())
    if issues:
        raise RuntimeError(f"Text outside figure: {issues}")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--summary", type=Path, default=ROOT / "outputs/fair_summary.csv")
    parser.add_argument("--output-dir", type=Path, default=ROOT / "figures")
    args = parser.parse_args()
    summary = pd.read_csv(args.summary)
    assert len(summary) == 130 and not summary.isna().any().any()
    assert (summary.rmse_mc95_low <= summary.rmse).all()
    assert (summary.rmse <= summary.rmse_mc95_high).all()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    font = style()
    for name, fig in (("calibration_equal_budget", main_figure(summary)),
                      ("calibration_sensitivity", sensitivity_figure(summary))):
        check_bounds(fig)
        fig.savefig(args.output_dir / f"{name}.pdf", bbox_inches=None,
                    metadata={"Creator": "Matplotlib", "Title": name.replace("_", " ")})
        fig.savefig(args.output_dir / f"{name}.png", dpi=600, bbox_inches=None)
        print(json.dumps({"figure": name, "font": font,
                          "size_inches": list(fig.get_size_inches()),
                          "minimum_font_points": 8, "text_bounds": "PASS"}))
        plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/calibration_code/code/run_fair_comparison.py <==
#!/usr/bin/env python3
"""Equal-budget joint-MLE comparison using exact full-log sufficient atoms.

The protocol in experiments/fair_protocol.md predates the simulation. The
likelihood never receives the true parameter. No SciPy or fitted hyperparameter
is needed: convexity, rank-one reduction, and box KKT conditions certify fits.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import platform
import time
from dataclasses import dataclass
from pathlib import Path

import numpy as np


LIMIT = 0.05
MASTER_SEED = 2026092001
KKT_TOL = 2e-8
TRUTHS = (("confounded_plus", 0.04, -0.02),
          ("confounded_minus", -0.04, 0.02),
          ("nonconfounded", 0.02, 0.02),
          ("center", 0.0, 0.0))
ARMS = (("early_only", 0.25, 0.0), ("early_calibration", 0.125, 0.125))


@dataclass
class Fit:
    estimate: np.ndarray
    objective: float
    kkt: float
    status: str
    iterations: int
    fallback: bool


class Likelihood:
    """Average negative conditional log likelihood and exact derivatives."""

    def __init__(self, base, coefficients, successes, failures):
        base = np.asarray(base, dtype=float)
        coefficients = np.asarray(coefficients, dtype=float).reshape(-1, 2)
        successes = np.asarray(successes, dtype=float)
        failures = np.asarray(failures, dtype=float)
        active = (successes + failures > 0) & np.any(coefficients != 0, axis=1)
        self.a = base[active]
        self.c = coefficients[active]
        self.raw_count = float((successes[active] + failures[active]).sum())
        scale = self.raw_count if self.raw_count else 1.0
        self.one = successes[active] / scale
        self.zero = failures[active] / scale
        self.rank = np.linalg.matrix_rank(self.c, tol=1e-12) if len(self.c) else 0

    def value(self, x):
        p = self.a + self.c @ x
        return float(-self.one @ np.log(p) - self.zero @ np.log1p(-p))

    def derivatives(self, x):
        p = self.a + self.c @ x
        value = float(-self.one @ np.log(p) - self.zero @ np.log1p(-p))
        weights = -self.one / p + self.zero / (1 - p)
        gradient = self.c.T @ weights
        curvature = self.one / p**2 + self.zero / (1 - p)**2
        hessian = self.c.T @ (curvature[:, None] * self.c)
        return value, gradient, hessian

    def gradient(self, x):
        p = self.a + self.c @ x
        return self.c.T @ (-self.one / p + self.zero / (1 - p))

    def hessian(self, x):
        p = self.a + self.c @ x
        curvature = self.one / p**2 + self.zero / (1 - p)**2
        return self.c.T @ (curvature[:, None] * self.c)

    def kkt(self, x):
        g = self.gradient(x).copy()
        for j in range(2):
            if x[j] <= -LIMIT + 1e-11 and g[j] > 0:
                g[j] = 0
            if x[j] >= LIMIT - 1e-11 and g[j] < 0:
                g[j] = 0
        return float(np.max(np.abs(g))) if len(g) else 0.0


def monotone_root(derivative, lo, hi, iterations=58):
    """Minimize a differentiable convex scalar function on [lo, hi]."""
    if derivative(lo) >= 0:
        return float(lo)
    if derivative(hi) <= 0:
        return float(hi)
    for _ in range(iterations):
        mid = (lo + hi) / 2
        if derivative(mid) > 0:
            hi = mid
        else:
            lo = mid
    return float((lo + hi) / 2)


def minimum_norm_on_line(c, target):
    candidates = []
    unconstrained = c * (target / float(c @ c))
    if np.max(np.abs(unconstrained)) <= LIMIT + 1e-12:
        candidates.append(np.clip(unconstrained, -LIMIT, LIMIT))
    for j in range(2):
        k = 1 - j
        if abs(c[k]) < 1e-15:
            continue
        for bound in (-LIMIT, LIMIT):
            x = np.zeros(2)
            x[j] = bound
            x[k] = (target - c[j] * bound) / c[k]
            if abs(x[k]) <= LIMIT + 1e-12:
                candidates.append(np.clip(x, -LIMIT, LIMIT))
    assert candidates, (c, target)
    return min(candidates, key=lambda x: (float(x @ x), float(x[0]), float(x[1])))


def rank_one_fit(likelihood):
    c = likelihood.c[0]
    multiplier = likelihood.c @ c / float(c @ c)
    radius = LIMIT * float(np.abs(c).sum())

    def derivative(z):
        p = likelihood.a + multiplier * z
        return float(multiplier @ (-likelihood.one / p + likelihood.zero / (1-p)))

    z = monotone_root(derivative, -radius, radius)
    x = minimum_norm_on_line(c, z)
    return Fit(x, likelihood.value(x), likelihood.kkt(x), "rank_one_minimum_norm", 58, False)


def edge_candidates(likelihood):
    result = []
    for fixed in range(2):
        varying = 1 - fixed
        for bound in (-LIMIT, LIMIT):
            x = np.zeros(2)
            x[fixed] = bound

            def derivative(z):
                x[varying] = z
                return float(likelihood.gradient(x)[varying])

            x[varying] = monotone_root(derivative, -LIMIT, LIMIT)
            result.append(x.copy())
    return result


def newton_candidate(likelihood, start):
    x = np.clip(np.asarray(start, dtype=float), -LIMIT, LIMIT).copy()
    for iteration in range(100):
        value, gradient, hessian = likelihood.derivatives(x)
        if likelihood.kkt(x) <= 2e-10:
            return x, iteration
        free = np.ones(2, dtype=bool)
        free[(x <= -LIMIT + 1e-12) & (gradient > 0)] = False
        free[(x >= LIMIT - 1e-12) & (gradient < 0)] = False
        if not free.any():
            return x, iteration
        direction = np.zeros(2)
        try:
            direction[free] = -np.linalg.solve(hessian[np.ix_(free, free)], gradient[free])
        except np.linalg.LinAlgError:
            direction[free] = -gradient[free]
        # A newly reached boundary can make an unrestricted Newton direction
        # infeasible. Project the search direction there before line search.
        direction[(x <= -LIMIT + 1e-12) & (direction < 0)] = 0
        direction[(x >= LIMIT - 1e-12) & (direction > 0)] = 0
        slope = float(gradient @ direction)
        if slope >= -1e-22 or np.max(np.abs(direction)) < 1e-15:
            direction = np.clip(x - gradient, -LIMIT, LIMIT) - x
            slope = float(gradient @ direction)
        if slope >= 0:
            return x, iteration
        step = 1.0
        for j in range(2):
            if direction[j] > 0:
                step = min(step, (LIMIT - x[j]) / direction[j])
            elif direction[j] < 0:
                step = min(step, (-LIMIT - x[j]) / direction[j])
        accepted = False
        for _ in range(45):
            candidate = np.clip(x + step * direction, -LIMIT, LIMIT)
            if likelihood.value(candidate) <= value + 1e-4 * step * slope + 1e-16:
                accepted = True
                break
            step /= 2
        if not accepted or np.max(np.abs(candidate-x)) < 1e-15:
            return x, iteration
        x = candidate
    return x, 100


def fit_mle(likelihood, start=(0.0, 0.0), force_edges=False):
    if likelihood.rank == 0:
        return Fit(np.zeros(2), 0.0, 0.0, "flat_minimum_norm", 0, False)
    if likelihood.rank == 1:
        return rank_one_fit(likelihood)
    x, iterations = newton_candidate(likelihood, start)
    fallback = likelihood.kkt(x) > KKT_TOL or force_edges
    if fallback:
        candidates = [x] + edge_candidates(likelihood)
        # A second interior start prevents an unlucky initial boundary active
        # set from obscuring the unique stationary point.
        second, extra = newton_candidate(likelihood, (0.031, -0.017))
        candidates.append(second)
        iterations += extra
        x = min(candidates, key=lambda z: (likelihood.value(z), float(z @ z)))
    status = "full_rank_edge_checked" if fallback else "full_rank_newton"
    residual = likelihood.kkt(x)
    if residual > KKT_TOL or np.max(np.abs(x)) > LIMIT + 1e-12:
        status = "FAILED_KKT"
    return Fit(x, likelihood.value(x), residual, status, iterations, fallback)


def run_solver_tests():
    tests = [
        ("flat", [], [], [], []),
        ("ridge_center", [.375, .625], [[.5, 1], [.5, 1]], [375, 625], [625, 375]),
        ("ridge_shifted", [.375, .625], [[.5, 1], [.5, 1]], [425, 675], [575, 325]),
        ("ridge_boundary", [.375], [[.5, 1]], [100], [0]),
        ("t_only", [.25], [[1, 0]], [27], [73]),
        ("beta_only", [.75], [[0, 1]], [68], [32]),
        ("corner", [.25, .75], [[1, 0], [0, 1]], [100, 100], [0, 0]),
        ("rare_joint", [.25, .75, .375, .625], [[1, 0], [0, 1], [.5, 1], [.5, 1]],
         [1, 0, 37430, 62410], [0, 1, 62570, 37590]),
        ("interior", [.25, .75, .375], [[1, 0], [0, 1], [.5, 1]], [27, 73, 37], [73, 27, 63]),
    ]
    reports = []
    for name, a, c, one, zero in tests:
        likelihood = Likelihood(a, c, one, zero)
        fit = fit_mle(likelihood)
        point=np.array([.011,-.019])
        difference=1e-6
        numeric_gradient=np.array([(likelihood.value(point+difference*np.eye(2)[j])-
                                    likelihood.value(point-difference*np.eye(2)[j]))/(2*difference)
                                   for j in range(2)])
        numeric_hessian=np.column_stack([(likelihood.gradient(point+difference*np.eye(2)[j])-
                                          likelihood.gradient(point-difference*np.eye(2)[j]))/(2*difference)
                                         for j in range(2)])
        gradient_error=float(np.max(np.abs(numeric_gradient-likelihood.gradient(point))))
        hessian_error=float(np.max(np.abs(numeric_hessian-likelihood.hessian(point))))
        assert gradient_error<2e-9 and hessian_error<2e-8,(name,gradient_error,hessian_error)
        grid_min = min(likelihood.value(np.array([t,b]))
                       for t in np.linspace(-LIMIT,LIMIT,71)
                       for b in np.linspace(-LIMIT,LIMIT,71))
        assert fit.status != "FAILED_KKT", (name, fit)
        assert fit.objective <= grid_min + 2e-10, (name, fit.objective, grid_min)
        if likelihood.rank == 2:
            for start in ((.04,.04),(-.04,.04),(.04,-.04),(-.04,-.04)):
                alternate = fit_mle(likelihood, start, force_edges=True)
                assert alternate.status != "FAILED_KKT", (name, alternate)
                assert abs(alternate.objective-fit.objective) < 2e-10
                assert np.max(np.abs(alternate.estimate-fit.estimate)) < 2e-6
        reports.append(dict(name=name, rank=int(likelihood.rank), estimate=fit.estimate.tolist(),
                            kkt=fit.kkt, objective=fit.objective, grid_min=grid_min,
                            finite_difference_gradient_error=gradient_error,
                            finite_difference_hessian_error=hessian_error))
    return reports


def prepare_experiment(horizon, u, v):
    from full_log_experiment import build_experiment
    experiment = build_experiment(horizon, u, v)
    keys = sorted({(float(term.a), float(term.coeff_t), float(term.coeff_beta))
                   for category in experiment.categories for term in category.terms})
    index = {key: i for i, key in enumerate(keys)}
    successes = np.zeros((len(keys), len(experiment.categories)), dtype=np.int64)
    failures = np.zeros_like(successes)
    for column, category in enumerate(experiment.categories):
        for term in category.terms:
            key = (float(term.a), float(term.coeff_t), float(term.coeff_beta))
            (successes if term.outcome else failures)[index[key], column] += 1
    base = np.array([key[0] for key in keys])
    coefficients = np.array([key[1:] for key in keys])
    # Check this script's aggregation against the experiment module's direct
    # factored log likelihood using a parameter-independent test count vector.
    probe_counts=np.arange(len(experiment.categories),dtype=np.int64)%5+1
    probe=Likelihood(base,coefficients,successes@probe_counts,failures@probe_counts)
    for point in ((0.0,0.0),(.027,-.013),(-.019,.033)):
        direct=experiment.log_likelihood(probe_counts,*point)
        aggregate=-probe.raw_count*probe.value(np.asarray(point))
        assert abs(direct-aggregate)<2e-10,(horizon,u,v,point,direct,aggregate)
    return experiment, base, coefficients, successes, failures


def category_flag(category, name):
    """Read observable routing flags from the exact experiment's category key."""
    kind, _label, survives, read, _observation, _bit, _y = category.key
    if name == "early_read":
        return int(kind == "c" and read)
    if name == "calibration_read":
        return int(kind == "r" and read)
    if name == "all_preserve":
        return int(kind == "c" and survives)
    raise ValueError(name)


def bootstrap_rmse(errors2, rng, bootstraps=4000):
    errors2 = np.asarray(errors2, dtype=float)
    samples = rng.choice(errors2, size=(bootstraps, len(errors2)), replace=True)
    boot = np.sqrt(samples.mean(axis=1))
    return float(np.sqrt(errors2.mean())), *[float(x) for x in np.quantile(boot,[.025,.975])]


def summarize(records, seed):
    grouped = {}
    for record in records:
        key = tuple(record[k] for k in ("panel","horizon","n","truth","arm"))
        grouped.setdefault(key, []).append(record)
    rows = []
    for counter, (key, group) in enumerate(sorted(grouped.items())):
        panel,horizon,n,truth,arm = key
        squared = [row["squared_error"] for row in group]
        rng = np.random.default_rng(np.random.SeedSequence([seed,901,counter]))
        rmse, lower, upper = bootstrap_rmse(squared,rng)
        rows.append(dict(panel=panel,horizon=horizon,n=n,truth=truth,arm=arm,repetitions=len(group),
                         rmse=rmse,rmse_mc95_low=lower,rmse_mc95_high=upper,
                         mean_error=float(np.mean([r["error"] for r in group])),
                         mse=float(np.mean(squared)),
                         mean_read_count=float(np.mean([r["early_count"]+r["calibration_count"] for r in group])),
                         mean_all_preserve_count=float(np.mean([r["all_preserve_count"] for r in group])),
                         boundary_fraction=float(np.mean([abs(r["t_hat"])>=LIMIT-1e-9 for r in group])),
                         rank_one_fraction=float(np.mean([r["rank"]==1 for r in group])),
                         max_kkt=max(r["kkt_per_informative_factor"] for r in group)))
    # Average risk of the two prespecified confounded parameters; bootstrap
    # each parameter separately, then average, preserving their equal weight.
    primary_keys = sorted({(r["panel"],r["horizon"],r["n"],r["arm"]) for r in rows})
    for counter,key in enumerate(primary_keys):
        panel,horizon,n,arm=key
        left=grouped[(panel,horizon,n,"confounded_plus",arm)]
        right=grouped[(panel,horizon,n,"confounded_minus",arm)]
        le=np.array([r["squared_error"] for r in left])
        re=np.array([r["squared_error"] for r in right])
        rng=np.random.default_rng(np.random.SeedSequence([seed,902,counter]))
        boot=np.sqrt(.5*(rng.choice(le,(4000,len(le))).mean(axis=1)+
                           rng.choice(re,(4000,len(re))).mean(axis=1)))
        combo=left+right
        rows.append(dict(panel=panel,horizon=horizon,n=n,truth="confounded_two_point_average",arm=arm,
                         repetitions=len(combo),rmse=float(np.sqrt(.5*(le.mean()+re.mean()))),
                         rmse_mc95_low=float(np.quantile(boot,.025)),rmse_mc95_high=float(np.quantile(boot,.975)),
                         mean_error=float(np.mean([r["error"] for r in combo])),mse=float(.5*(le.mean()+re.mean())),
                         mean_read_count=float(np.mean([r["early_count"]+r["calibration_count"] for r in combo])),
                         mean_all_preserve_count=float(np.mean([r["all_preserve_count"] for r in combo])),
                         boundary_fraction=float(np.mean([abs(r["t_hat"])>=LIMIT-1e-9 for r in combo])),
                         rank_one_fraction=float(np.mean([r["rank"]==1 for r in combo])),
                         max_kkt=max(r["kkt_per_informative_factor"] for r in combo)))
    return rows


def write_csv(path, rows):
    with path.open("w",newline="") as stream:
        writer=csv.DictWriter(stream,fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def refresh_manifest(output_dir):
    names=("fair_replicates.csv","fair_atom_counts.npz","fair_category_metadata.json",
           "fair_summary.csv","fair_run_checks.json","fair_solver_tests.json",
           "fair_scipy_validation.json")
    manifest={name:hashlib.sha256((output_dir/name).read_bytes()).hexdigest()
              for name in names if (output_dir/name).is_file()}
    (output_dir/"fair_manifest.json").write_text(json.dumps(manifest,indent=2)+"\n")


def independent_scipy_validation(output_dir):
    """Check saved fits with a separately implemented library optimizer.

    SciPy is optional and used only for this independent diagnostic. It is not
    used to choose estimates, seeds, parameter cases, or retained repetitions.
    """
    from scipy.optimize import minimize, root, brentq
    import scipy

    with (output_dir/"fair_replicates.csv").open() as stream:
        records=list(csv.DictReader(stream))
    arrays=np.load(output_dir/"fair_atom_counts.npz")
    cache={}
    checks=[]
    failures=[]
    max_rep=max(int(r["rep"]) for r in records)
    for row in records:
        rep=int(row["rep"])
        if rep not in (0,1,2,max_rep):
            continue
        H,n=int(row["horizon"]),int(row["n"])
        key=(H,float(row["u"]),float(row["v"]))
        if key not in cache:
            cache[key]=prepare_experiment(*key)
        _experiment,base,coef,successes,failures_matrix=cache[key]
        count_key=f'{row["panel"]}_H{H}_n{n}_{row["arm"]}_{row["truth"]}'
        counts=arrays[count_key][rep]
        likelihood=Likelihood(base,coef,successes@counts,failures_matrix@counts)
        saved=np.array([float(row["t_hat"]),float(row["beta_hat"])])
        result=minimize(likelihood.value,np.array([-.029,.037]),jac=likelihood.gradient,
                        bounds=((-LIMIT,LIMIT),(-LIMIT,LIMIT)),method="L-BFGS-B",
                        options=dict(ftol=1e-15,gtol=1e-11,maxiter=1000,maxls=50))
        first_library_kkt=likelihood.kkt(result.x)
        retried=False
        library_attempts=[dict(method="L-BFGS-B",kkt=first_library_kkt,
                               objective=float(result.fun),success=bool(result.success))]
        if likelihood.rank==2 and first_library_kkt>2e-8:
            retried=True
            retry=minimize(likelihood.value,np.array([0.0,0.0]),jac=likelihood.gradient,
                           bounds=((-LIMIT,LIMIT),(-LIMIT,LIMIT)),method="SLSQP",
                           options=dict(ftol=1e-14,maxiter=1000))
            library_attempts.append(dict(method="SLSQP",kkt=likelihood.kkt(retry.x),
                                         objective=float(retry.fun),success=bool(retry.success)))
            if retry.fun < result.fun or likelihood.kkt(retry.x)<likelihood.kkt(result.x):
                result=retry
        if likelihood.rank==2 and likelihood.kkt(result.x)>2e-8:
            candidates=[]
            for fixed in range(2):
                varying=1-fixed
                for bound in (-LIMIT,LIMIT):
                    x=np.zeros(2)
                    x[fixed]=bound

                    def derivative(z):
                        x[varying]=z
                        return float(likelihood.gradient(x)[varying])

                    if derivative(-LIMIT)>=0:
                        x[varying]=-LIMIT
                    elif derivative(LIMIT)<=0:
                        x[varying]=LIMIT
                    else:
                        x[varying]=brentq(derivative,-LIMIT,LIMIT,xtol=1e-15,rtol=1e-15)
                    candidates.append(x.copy())
            for origin in ((0.0,0.0),(-.027,.013)):
                solution=root(likelihood.gradient,origin,
                              jac=likelihood.hessian,tol=1e-11)
                if np.max(np.abs(solution.x))<=LIMIT+1e-12:
                    candidates.append(np.clip(solution.x,-LIMIT,LIMIT))
            candidates.append(result.x)
            x=min(candidates,key=likelihood.value)
            result.x=x
            result.fun=likelihood.value(x)
            result.success=likelihood.kkt(x)<=KKT_TOL
            result.message="Independent SciPy brentq edges and root interior"
            library_attempts.append(dict(method="brentq_edges_root_interior",kkt=likelihood.kkt(x),
                                         objective=float(result.fun),success=bool(result.success)))
        objective_gap=likelihood.value(saved)-float(result.fun)
        coordinate_gap=float(np.max(np.abs(saved-result.x)))
        # Rank-one estimates can differ along the same exact MLE ridge. Full
        # rank coordinate comparison is informative only after both KKT tests.
        check=dict(panel=row["panel"],H=H,n=n,truth=row["truth"],arm=row["arm"],rep=rep,
                   rank=int(likelihood.rank),custom_kkt=likelihood.kkt(saved),
                   scipy_kkt=likelihood.kkt(result.x),custom_minus_scipy_objective=objective_gap,
                   coordinate_gap=coordinate_gap,scipy_success=bool(result.success),
                   scipy_message=str(result.message),first_library_kkt=first_library_kkt,
                   library_retried=retried,library_attempts=library_attempts)
        checks.append(check)
        if objective_gap>2e-10 or likelihood.kkt(saved)>KKT_TOL:
            failures.append(check)
        if likelihood.rank==2 and likelihood.kkt(result.x)>2e-8:
            failures.append(check)
        if likelihood.rank==2 and likelihood.kkt(result.x)<2e-8 and coordinate_gap>3e-5:
            failures.append(check)
    report=dict(status="PASS" if not failures else "FAILED",python=platform.python_version(),
                scipy=scipy.__version__,checks=checks,failures=failures,
                max_custom_minus_scipy_objective=max(r["custom_minus_scipy_objective"] for r in checks),
                max_full_rank_coordinate_gap=max(r["coordinate_gap"] for r in checks if r["rank"]==2),
                note="No saved estimates or simulation outcomes were replaced by the diagnostic optimizer.")
    (output_dir/"fair_scipy_validation.json").write_text(json.dumps(report,indent=2)+"\n")
    refresh_manifest(output_dir)
    print(json.dumps({k:report[k] for k in ("status","python","scipy","max_custom_minus_scipy_objective","max_full_rank_coordinate_gap")}),flush=True)
    if failures:
        raise SystemExit("Independent optimizer disagreement; failures retained.")


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument("--repetitions",type=int,default=200)
    parser.add_argument("--seed",type=int,default=MASTER_SEED)
    parser.add_argument("--output-dir",type=Path,default=Path(__file__).resolve().parents[1]/"outputs")
    parser.add_argument("--solver-tests-only",action="store_true")
    parser.add_argument("--scipy-validate-saved",action="store_true")
    args=parser.parse_args()
    if args.scipy_validate_saved:
        independent_scipy_validation(args.output_dir)
        return
    start=time.time()
    tests=run_solver_tests()
    args.output_dir.mkdir(parents=True,exist_ok=True)
    if args.solver_tests_only:
        (args.output_dir/"fair_solver_tests.json").write_text(json.dumps(tests,indent=2)+"\n")
        refresh_manifest(args.output_dir)
        print(json.dumps(dict(solver_tests=len(tests),status="PASS")))
        return
    panels=[("horizon",H,20000) for H in range(3,11)] + [
        ("sample_size",8,n) for n in (2000,8000,32000,128000,512000)]
    records=[]
    raw_counts={}
    metadata={}
    multistart=[]
    failures=[]
    for cell,(panel,horizon,n) in enumerate(panels):
        for arm_id,(arm,u,v) in enumerate(ARMS):
            experiment,base,coef,successes,failures_matrix=prepare_experiment(horizon,u,v)
            category_early=np.array([category_flag(cat,"early_read") for cat in experiment.categories])
            category_cal=np.array([category_flag(cat,"calibration_read") for cat in experiment.categories])
            category_survive=np.array([category_flag(cat,"all_preserve") for cat in experiment.categories])
            cache_key=f"{panel}_H{horizon}_n{n}_{arm}"
            metadata[cache_key]=dict(horizon=horizon,n=n,u=u,v=v,category_count=len(experiment.categories),
                                     categories=[repr(cat) for cat in experiment.categories])
            for truth_id,(truth,t,beta) in enumerate(TRUTHS):
                probability=np.array(experiment.probabilities(t,beta),dtype=float)
                assert abs(probability.sum()-1)<1e-12 and np.min(probability)>=0
                counts_list=[]
                for rep in range(args.repetitions):
                    rng=np.random.default_rng(np.random.SeedSequence([args.seed,cell,arm_id,truth_id,rep]))
                    counts=rng.multinomial(n,probability)
                    likelihood=Likelihood(base,coef,successes@counts,failures_matrix@counts)
                    fit=fit_mle(likelihood)
                    if fit.status=="FAILED_KKT":
                        failures.append(dict(cell=cache_key,truth=truth,rep=rep,kkt=fit.kkt))
                    # Fixed first three repetitions of every cell, both arms and
                    # all truths, get an independent-start + edge comparison.
                    if rep<3 and likelihood.rank==2:
                        alt=fit_mle(likelihood,(-.037,.029),force_edges=True)
                        objective_gap=abs(alt.objective-fit.objective)
                        coordinate_gap=float(np.max(np.abs(alt.estimate-fit.estimate)))
                        check=dict(cell=cache_key,truth=truth,rep=rep,objective_gap=objective_gap,
                                   coordinate_gap=coordinate_gap,kkt=alt.kkt)
                        multistart.append(check)
                        if alt.status=="FAILED_KKT" or objective_gap>2e-9 or coordinate_gap>2e-5:
                            failures.append(dict(kind="multistart",**check))
                    error=float(fit.estimate[0]-t)
                    records.append(dict(panel=panel,horizon=horizon,n=n,truth=truth,true_t=t,true_beta=beta,
                                        arm=arm,u=u,v=v,rep=rep,t_hat=float(fit.estimate[0]),
                                        beta_hat=float(fit.estimate[1]),error=error,squared_error=error*error,
                                        early_count=int(category_early@counts),
                                        calibration_count=int(category_cal@counts),
                                        all_preserve_count=int(category_survive@counts),
                                        informative_factor_count=int(likelihood.raw_count),rank=int(likelihood.rank),
                                        objective=fit.objective,kkt_per_informative_factor=fit.kkt,
                                        kkt_per_trajectory=fit.kkt*likelihood.raw_count/n,
                                        optimizer_status=fit.status,iterations=fit.iterations,fallback=int(fit.fallback)))
                    counts_list.append(counts)
                raw_counts[f"{cache_key}_{truth}"]=np.asarray(counts_list,dtype=np.int64)
        print(json.dumps(dict(completed_cell=cell+1,total_cells=len(panels),panel=panel,H=horizon,n=n,
                              repetitions=args.repetitions,elapsed_seconds=round(time.time()-start,2))),flush=True)
    write_csv(args.output_dir/"fair_replicates.csv",records)
    np.savez_compressed(args.output_dir/"fair_atom_counts.npz",**raw_counts)
    (args.output_dir/"fair_category_metadata.json").write_text(json.dumps(metadata,indent=2)+"\n")
    write_csv(args.output_dir/"fair_summary.csv",summarize(records,args.seed))
    result=dict(status="PASS" if not failures else "FAILED",seed=args.seed,repetitions=args.repetitions,
                fits=len(records),elapsed_seconds=time.time()-start,python=platform.python_version(),numpy=np.__version__,
                solver_tests=tests,multistart_checks=multistart,failures=failures,
                max_kkt=max(r["kkt_per_informative_factor"] for r in records),
                optimizer_status_counts={status:sum(r["optimizer_status"]==status for r in records)
                                         for status in sorted({r["optimizer_status"] for r in records})},
                code_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                model_code_sha256=hashlib.sha256(Path(__file__).with_name("full_log_experiment.py").read_bytes()).hexdigest(),
                protocol_sha256=hashlib.sha256((Path(__file__).resolve().parents[1]/"experiments/fair_protocol.md").read_bytes()).hexdigest(),
                interpretation="Finite-parameter risk of joint full-log MLE under two equal expected-budget designs, not an empirical minimax proof.")
    (args.output_dir/"fair_run_checks.json").write_text(json.dumps(result,indent=2)+"\n")
    refresh_manifest(args.output_dir)
    print(json.dumps({k:result[k] for k in ("status","fits","elapsed_seconds","max_kkt","optimizer_status_counts")}),flush=True)
    if failures:
        raise SystemExit("Optimizer checks failed; raw failures retained, not excluded.")


if __name__=="__main__":
    main()


==> anc/calibration_code/code/verify_calibration_bounds.py <==
#!/usr/bin/env python3
"""Check the combined estimator and budget-directed pairs using full-record laws.

Reuses the complete_law engine in verify_unknown_bias.py; it is not an independent
physical-process implementation. Exact Fraction moments and chi-square checks
test finite instances, not the analytic adaptive/all-horizon theorem.
"""
import argparse
import json
from fractions import Fraction as F
from pathlib import Path

from verify_unknown_bias import all_preserve, chi_square, complete_law, mean_and_variance


def harmonic(u, v):
    return u * v / (u + v) if u + v else F(0)


def combined_j(key, horizon, u, v):
    q = F(1, 4) ** (horizon - 1)
    h = harmonic(u, v)
    passive = F(0)
    if all_preserve(key):
        k = key[1][0][1]
        d_k = (F(1, 5), F(7, 10))[k]
        passive = (key[0][-1] - d_k) / q
    if not h:
        return F(9, 20) + passive
    difference = F(0)
    for kind, y in key[2]:
        if kind == 'early':
            k = key[1][0][1]
            d_k = (F(1, 5), F(7, 10))[k]
            difference += 2 * (y - F(1, 4) - d_k / 2) / u
        elif kind == 'cal':
            j = key[1][0][1]
            q_j = (F(1, 10), F(9, 10))[j]
            difference -= 2 * (y - F(1, 4) - q_j / 2) / v
    return F(9, 20) + (q * passive + h * difference) / (q + h)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    allocations = [(F(0), F(0)), (F(1, 4), F(0)), (F(0), F(3, 4)),
                   (F(1, 8), F(1, 8)), (F(1, 16), F(3, 16)),
                   (F(1, 4), F(3, 4)), (F(1, 1024), F(1, 4))]
    parameters = [(F(-1, 20), F(-1, 20)), (F(-1, 20), F(1, 20)),
                  (F(0), F(0)), (F(1, 20), F(-1, 20)), (F(1, 20), F(1, 20))]
    rows = []
    for horizon in (3, 4):
        q = F(1, 4) ** (horizon - 1)
        for u, v in allocations:
            Q = q + harmonic(u, v)
            for t, beta in parameters:
                law = complete_law(horizon, t, beta, 'calibrated', u, v)
                mean, variance = mean_and_variance(
                    law, lambda key: combined_j(key, horizon, u, v))
                assert mean == F(1, 2) + t
                assert variance <= 5 / Q
                rows.append({'test': 'combined_estimator', 'H': horizon,
                             'u': str(u), 'v': str(v), 't': str(t), 'beta': str(beta),
                             'mean': str(mean), 'variance': str(variance),
                             'variance_times_Q': str(variance * Q), 'status': 'PASS'})
            alpha = u / (u + v) if u + v else F(0)
            for epsilon in (F(1, 40), F(1, 80)):
                left = complete_law(horizon, -2 * epsilon, alpha * epsilon, 'calibrated', u, v)
                right = complete_law(horizon, 2 * epsilon, -alpha * epsilon, 'calibrated', u, v)
                ratio = chi_square(left, right) / (epsilon ** 2 * Q)
                assert ratio < 256  # Diagnostic envelope, not an all-horizon proof.
                rows.append({'test': 'budget_directed_pair', 'H': horizon,
                             'u': str(u), 'v': str(v), 'epsilon': str(epsilon),
                             'alpha': str(alpha), 'chi_square_over_epsilon_squared_Q': str(ratio),
                             'status': 'PASS'})
    report = {'cases': len(rows), 'status': 'PASS', 'rows': rows}
    args.output.write_text(json.dumps(report, indent=2) + '\n')
    print(json.dumps({'cases': len(rows), 'status': 'PASS',
                      'combined_estimator_cases': sum(r['test'] == 'combined_estimator' for r in rows),
                      'budget_pair_cases': sum(r['test'] == 'budget_directed_pair' for r in rows)}))


if __name__ == '__main__':
    main()


==> anc/calibration_code/code/verify_unknown_bias.py <==
#!/usr/bin/env python3
"""Exact full-record checks for the unknown-bias readout extension.

This is an independent, self-contained Fraction implementation of the manuscript's
four-action model. The mathematical transition/emission specification and record
conventions were checked against appendix_readout.tex and verify_readout.py, but
neither file nor any original engine is imported. No numerical solver is used.

The centered target parameter is t = theta - 1/20. Step-one preserve c_k creates
a seed with mean (1/4,3/4)[k] + t; J = 1/2 + t. An additional read has conditional
mean 1/4 + beta + B/2, with fresh noise independent of the original log given B.
The full law retains all observations, all actions INCLUDING terminal A_H, and
all read decisions/outcomes. Hidden histories are marginalized, not recorded.
All rewards are recoverable from this record (zero before H, then O_H).

For early/late/memory_one/random_labels protocols, reads are allowed only before
the first reset and at most once. The randomized protocol depends on the entire
public preserve-label prefix and stage. Calibration instead permits a read at
stage 2 after a first-step reset, using a selection coin independent of O_2.

These are finite-instance implementation checks, not an all-horizon proof or a
claim of optimality for arbitrary adaptive policies. In particular, the code
does not substitute a compressed likelihood formula for full-record enumeration.
"""

import argparse
import json
import platform
import time
from collections import defaultdict
from fractions import Fraction as F
from pathlib import Path


ACTIONS = (("c", 0), ("c", 1), ("r", 0), ("r", 1))
NONE = ("none", None)
POLICIES = ("early", "late", "memory_one", "random_labels")


def action_kernel(stage, memory, terminal=False):
    if terminal:
        return {a: F(1, 4) for a in ACTIONS}
    if stage == 1:
        return {("c", 0): F(1, 8), ("c", 1): F(1, 8),
                ("r", 0): F(3, 8), ("r", 1): F(3, 8)}
    return {("c", 0): F(1, 8), ("c", 1): F(1, 8),
            ("r", memory): F(1, 2), ("r", 1 - memory): F(1, 4)}


def transition(stage, state, memory, action, t):
    kind, label = action
    if kind == "r":
        p = (F(1, 10), F(9, 10))[label]
        return {(("R", 0), label): 1 - p, (("R", 1), label): p}
    if stage == 1:
        p = (F(1, 4), F(3, 4))[label] + t
        return {(("H", 0), label): 1 - p, (("H", 1), label): p}
    # Preserve after a reset keeps the reset-created bit but returns to H type.
    return {(("H", state[1]), memory): F(1)}


def observation_kernel(stage, horizon, state):
    if stage == horizon:
        return {state[1]: F(1)}
    if state[0] == "H":
        return {"blank": F(1)}
    p = (F(1, 10), F(9, 10))[state[1]]
    return {0: 1 - p, 1: p}


def read_selection(policy, next_stage, horizon, actions, read_tokens, u, v):
    if next_stage >= horizon or any(token != NONE for token in read_tokens):
        return "none", F(0)
    live = all(a[0] == "c" for a in actions)
    if policy == "calibrated":
        if next_stage != 2:
            return "none", F(0)
        return ("early", 4 * u) if live else ("cal", F(4, 3) * v)
    if not live:
        return "none", F(0)
    if policy == "early":
        p = F(next_stage == 2)
    elif policy == "late":
        p = F(next_stage == horizon - 1)
    elif policy == "memory_one":
        p = F(actions[0][1] == 1)
    elif policy == "random_labels":
        # All selected probabilities are nontrivial and depend on the prefix.
        weighted_labels = sum((i + 1) * a[1] for i, a in enumerate(actions))
        p = F(1 + (weighted_labels + next_stage) % 3, 4)
    else:
        raise ValueError(policy)
    return "early", p


def complete_law(horizon, t, beta, policy, u=F(0), v=F(0)):
    assert horizon >= 3 and abs(t) <= F(1, 20) and abs(beta) <= F(1, 20)
    assert 0 <= u <= F(1, 4) and 0 <= v <= F(3, 4) and u + v <= 1
    # Keys: current hidden state, public memory, full O, full past A, full read tokens.
    frontier = {(("S", -1), -1, ("start",), (), (NONE,)): F(1)}
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (state, memory, observations, actions, tokens), mass in frontier.items():
            for action, p_action in action_kernel(stage, memory).items():
                next_actions = actions + (action,)
                label, p_select = read_selection(
                    policy, stage + 1, horizon, next_actions, tokens, u, v)
                assert 0 <= p_select <= 1
                for (new_state, new_memory), p_transition in transition(
                        stage, state, memory, action, t).items():
                    p_y_one = F(1, 4) + beta + F(new_state[1], 2)
                    assert F(1, 5) <= p_y_one <= F(4, 5)
                    read_kernel = {NONE: 1 - p_select}
                    if p_select:
                        read_kernel[(label, 0)] = p_select * (1 - p_y_one)
                        read_kernel[(label, 1)] = p_select * p_y_one
                    for observation, p_observation in observation_kernel(
                            stage + 1, horizon, new_state).items():
                        for token, p_read in read_kernel.items():
                            if not p_read:
                                continue
                            following[(new_state, new_memory,
                                       observations + (observation,), next_actions,
                                       tokens + (token,))] += (
                                mass * p_action * p_transition * p_observation * p_read)
        frontier = dict(following)
        assert sum(frontier.values()) == 1
    result = defaultdict(F)
    for (_state, memory, observations, actions, tokens), mass in frontier.items():
        for action, p_action in action_kernel(horizon, memory, terminal=True).items():
            result[(observations, actions + (action,), tokens)] += mass * p_action
    assert sum(result.values()) == 1
    for observations, actions, tokens in result:
        assert len(observations) == len(actions) == len(tokens) == horizon
        assert observations[-1] in (0, 1)
        assert sum(token != NONE for token in tokens) <= 1
    return dict(result)


def all_preserve(key):
    return all(action[0] == "c" for action in key[1][:-1])


def event_mass(law, predicate):
    return sum((p for key, p in law.items() if predicate(key)), F(0))


def chi_square(left, right, predicate=lambda _key: True):
    assert left.keys() == right.keys()
    return sum(((p - right[key]) ** 2 / right[key]
                for key, p in left.items() if predicate(key)), F(0))


def mean_and_variance(law, statistic):
    mean = F(0)
    second = F(0)
    for key, mass in law.items():
        value = statistic(key)
        mean += mass * value
        second += mass * value * value
    return mean, second - mean * mean


def selected(key, kind):
    return any(label == kind for label, _y in key[2])


def estimate_j(key, u, v):
    """One-record HT early-minus-calibration estimate, no unknown t/beta used."""
    answer = F(1, 2)
    for label, y in key[2]:
        if label == "early":
            k = key[1][0][1]
            a_k = (F(1, 4), F(3, 4))[k]
            answer += 2 * (y - (F(1, 4) + a_k / 2)) / u
        elif label == "cal":
            j = key[1][0][1]
            q_j = (F(1, 10), F(9, 10))[j]
            answer -= 2 * (y - (F(1, 4) + q_j / 2)) / v
    return answer


def check_confounded_pair(horizon, epsilon, policy):
    # theta_- = .05 - 2 eps, beta_- = +eps; theta_+ = .05 + 2 eps, beta_+ = -eps.
    left = complete_law(horizon, -2 * epsilon, epsilon, policy)
    right = complete_law(horizon, 2 * epsilon, -epsilon, policy)
    assert left.keys() == right.keys()
    q_h = F(1, 4) ** (horizon - 1)
    assert event_mass(left, all_preserve) == event_mass(right, all_preserve) == q_h
    reset_atoms = [key for key in left if not all_preserve(key)]
    assert all(left[key] == right[key] for key in reset_atoms)
    full_chi = chi_square(left, right)
    surviving_chi = chi_square(left, right, all_preserve)
    assert full_chi == surviving_chi > 0
    ratio = full_chi / (q_h * epsilon ** 2)
    # A conservative finite-instance diagnostic, not a claimed sharp constant.
    assert ratio < 256
    measured = event_mass(left, lambda key: selected(key, "early"))
    assert measured == event_mass(right, lambda key: selected(key, "early"))
    return {
        "kind": "pre_reset_confounding", "H": horizon, "epsilon": str(epsilon),
        "policy": policy, "atoms": len(left), "reset_atoms_equal": len(reset_atoms),
        "all_preserve_mass": str(q_h), "read_probability": str(measured),
        "chi_square": str(full_chi), "chi_square_over_q_epsilon_squared": str(ratio),
        "max_reset_atom_difference": "0", "status": "PASS",
    }


def check_calibration(horizon, t, beta, u, v):
    law = complete_law(horizon, t, beta, "calibrated", u, v)
    actual_u = event_mass(law, lambda key: selected(key, "early"))
    actual_v = event_mass(law, lambda key: selected(key, "cal"))
    assert actual_u == u and actual_v == v
    assert event_mass(law, all_preserve) == F(1, 4) ** (horizon - 1)
    assert all(not (selected(key, "early") and selected(key, "cal")) for key in law)
    # The calibration-selection probability is unchanged conditional on either
    # ordinary O_2 and either reset label, not just correct after marginalizing O_2.
    for j in (0, 1):
        for observation in (0, 1):
            branch = lambda key: key[1][0] == ("r", j) and key[0][1] == observation
            mass = event_mass(law, branch)
            read_mass = event_mass(law, lambda key: branch(key) and selected(key, "cal"))
            assert read_mass / mass == F(4, 3) * v
    result = {
        "kind": "calibration", "H": horizon, "t": str(t), "beta": str(beta),
        "u": str(u), "v": str(v), "atoms": len(law),
        "early_cost": str(actual_u), "calibration_cost": str(actual_v),
        "selection_independent_of_O2": True,
    }
    if u and v:
        mean, variance = mean_and_variance(law, lambda key: estimate_j(key, u, v))
        assert mean == F(1, 2) + t
        # Direct bounded-variable upper bound, checked against full-law moments.
        assert variance <= 4 * (1 / u + 1 / v)
        result.update(estimate_mean=str(mean), estimate_variance=str(variance),
                      estimate_bias="0")
    result["status"] = "PASS"
    return result, law


def check_calibration_separation(horizon, epsilon, u, v):
    left = complete_law(horizon, -2 * epsilon, epsilon, "calibrated", u, v)
    right = complete_law(horizon, 2 * epsilon, -epsilon, "calibrated", u, v)
    assert left.keys() == right.keys()
    # Early-read reset branches still match; calibrated reset branches do not.
    early_reset = lambda key: not all_preserve(key) and selected(key, "early")
    no_read_reset = lambda key: not all_preserve(key) and not any(t != NONE for t in key[2])
    assert all(left[k] == right[k] for k in left if early_reset(k) or no_read_reset(k))
    calibration = lambda key: selected(key, "cal")
    cal_chi = chi_square(left, right, calibration)
    assert cal_chi > 0
    differences = sum(left[k] != right[k] for k in left if calibration(k))
    assert differences > 0
    return {
        "kind": "calibration_breaks_confounding", "H": horizon,
        "epsilon": str(epsilon), "u": str(u), "v": str(v),
        "calibration_atoms_different": differences,
        "calibration_chi_square": str(cal_chi),
        "early_reset_atoms_still_equal": True, "status": "PASS",
    }


def check_equal_budget_moments(horizon, t, beta):
    """Exact moments, not a comparison with an optimal all-early estimator.

The deliberately misspecified early-only statistic sets unknown beta to zero.
Its bias illustrates the confounding; the full-record two-point check, not this
baseline statistic, is the evidence relevant to any-estimator lower bounds.
"""
    early_u = F(1, 4)
    early_law = complete_law(horizon, t, beta, "calibrated", early_u, F(0))

    def ignores_bias(key):
        estimate = F(1, 2)
        for label, y in key[2]:
            if label == "early":
                a_k = (F(1, 4), F(3, 4))[key[1][0][1]]
                estimate += 2 * (y - (F(1, 4) + a_k / 2)) / early_u
        return estimate

    naive_mean, naive_var = mean_and_variance(early_law, ignores_bias)
    assert naive_mean == F(1, 2) + t + 2 * beta
    split_law = complete_law(horizon, t, beta, "calibrated", F(1, 8), F(1, 8))
    split_mean, split_var = mean_and_variance(
        split_law, lambda key: estimate_j(key, F(1, 8), F(1, 8)))
    assert split_mean == F(1, 2) + t
    assert event_mass(early_law, lambda key: selected(key, "early")) == F(1, 4)
    assert event_mass(split_law, lambda key: selected(key, "early")
                      or selected(key, "cal")) == F(1, 4)
    return {
        "kind": "equal_budget_exact_moments", "H": horizon, "t": str(t),
        "beta": str(beta), "total_budget": "1/4", "J": str(F(1, 2) + t),
        "early_statistic": "deliberately_bias_ignorant_HT_not_optimal_baseline",
        "early_mean": str(naive_mean), "early_bias": str(2 * beta),
        "early_variance": str(naive_var), "split_mean": str(split_mean),
        "split_bias": "0", "split_variance": str(split_var),
        "status": "PASS",
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    parser.add_argument("--json-output", type=Path)
    parser.add_argument("--include-h5", action="store_true")
    args = parser.parse_args()
    started = time.monotonic()
    rows = []
    lines = ["Unknown readout bias: exact full-record Fraction checks",
             "Self-contained four-action engine; no baseline engine imported.",
             "Record includes every O, every A including A_H, and each read flag/Y.",
             "Finite-instance checks only; all-horizon/adaptive claims require proof.",
             f"Python {platform.python_version()}"]

    def record(row):
        rows.append(row)
        line = json.dumps(row, ensure_ascii=False, sort_keys=True)
        print(line, flush=True)
        lines.append(line)

    for horizon in (3, 4):
        for epsilon in (F(1, 40), F(1, 80)):
            for policy in POLICIES:
                record(check_confounded_pair(horizon, epsilon, policy))
    if args.include_h5:
        record(check_confounded_pair(5, F(1, 40), "random_labels"))

    allocations = ((F(1, 8), F(1, 8)), (F(1, 4), F(1, 4)), (F(1, 16), F(3, 16)))
    parameters = ((F(-1, 20), F(1, 40)), (F(1, 20), F(-1, 40)), (F(0), F(1, 20)))
    for horizon in (3, 4):
        for u, v in allocations:
            for t, beta in parameters:
                row, _law = check_calibration(horizon, t, beta, u, v)
                record(row)
        record(check_calibration_separation(horizon, F(1, 40), F(1, 8), F(1, 8)))
    # Endpoints of the feasible allocation domain, including no measurement.
    for u, v in ((F(0), F(0)), (F(1, 4), F(0)), (F(0), F(3, 4)), (F(1, 4), F(3, 4))):
        row, _law = check_calibration(3, F(1, 40), F(-1, 20), u, v)
        record(row)
    for horizon in (3, 4):
        record(check_equal_budget_moments(horizon, F(1, 40), F(1, 40)))

    elapsed = time.monotonic() - started
    summary = {"status": "PASS", "cases": len(rows),
               "full_law_atoms_reported": sum(r.get("atoms", 0) for r in rows),
               "elapsed_seconds": round(elapsed, 3)}
    lines.append(json.dumps(summary, sort_keys=True))
    print(lines[-1], flush=True)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text("\n".join(lines) + "\n", encoding="utf-8")
    if args.json_output:
        args.json_output.write_text(json.dumps({"checks": rows, "summary": summary},
                                              indent=2) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/calibration_code/experiments/fair_protocol.md <==
# Equal-budget complete-log experiment

## Measurement policies and estimator

The four-action model, logger, target, and original observation kernel are the
same in both arms. The additional sensor satisfies
`P(Y=1 | B) = 1/4 + beta + B/2`, with unknown shared
`beta in [-1/20,1/20]`. We use the centered parameter
`t = theta - 1/20 in [-1/20,1/20]`; the target value is `J = 1/2 + t`.

At step 2, early only uses `(u,v)=(1/4,0)` and early + calibration uses
`(u,v)=(1/8,1/8)`. Conditional read probabilities are `4u` after a first
preserve action and `4v/3` after a first reset. Selection is independent of
the original observation. Each trajectory receives at most one read and
the logger does not use it. Both designs spend `1/4` read per trajectory
in expectation; realized read counts are saved.

Both designs use the same joint box-constrained maximum-likelihood estimator
of `(t,beta)`. Its input is an exact sufficient category of the complete
observed record. The category includes the original terminal bit when it
survives, and retains the dependence of the extra measurement on the original
observations. It never supplies an unobserved latent state to the estimator.

The log likelihood is a sum of log-affine Bernoulli factors. A deterministic
Newton method, with one-dimensional edge minimization as a fallback, minimizes
the convex negative log likelihood on the box. The initial point is `(0,0)`.
For nonunique maxima, the minimum-Euclidean-norm maximizer in centered
`(t,beta)` coordinates is chosen. The same rule is used in both arms.

## Fixed simulation grid

The grid and plotting summaries were specified before inspecting the results:

- Main pair: `(theta,beta)=(0.09,-0.02)` and `(0.01,0.02)`.
- Additional cases: `(0.07,0.02)` and `(0.05,0)`.
- Horizon comparison: `H=3,...,10`, `n=20,000`.
- Sample-size comparison: `H=8`, `n=2,000,8,000,32,000,128,000,512,000`.
- 200 independent datasets per parameter, design, and setting: 20,800 fits.
- Master seed: `2026092001`, with independent NumPy SeedSequence streams
  derived from the cell, design, parameter, and repetition indices.

The two arms are unpaired. Every repetition is retained. The main figure shows
the square root of the equally weighted MSE at the two main parameters; the
sensitivity figure reports all four parameters separately. Pointwise 95%
Monte Carlo intervals use 4,000 bootstrap resamples of squared errors. The
main-pair bootstrap resamples each parameter stratum separately. These bars
measure simulation uncertainty, not coverage of an interval estimator for J.

## Numerical checks and saved outputs

Exact Fraction enumeration verifies category marginals and complete-record
likelihood ratios for H=3,4,5. Every fit records its box-constrained
Karush-Kuhn-Tucker residual, numerical rank, fallback use, and status. Flat,
ridge, rare-terminal, edge, and corner cases are tested. The first three
repetitions per cell are checked from an additional fixed start when the
likelihood has full rank. Four repetitions per cell are also compared with
SciPy optimization; all attempts and retries are retained. A failed check
invalidates a run rather than removing its observations.

Saved arrays include category counts, estimates, target errors, realized read
counts, and rare-path counts. The finite parameter box and the minimum-norm
tie rule can cause nonmonotone early-only risk when rare surviving seeds are
absent. The experiment compares one estimator under two designs; the theorem
establishes the uniform minimax rate.


==> anc/calibration_code/outputs/calibration_bounds_checks.json <==
{
  "cases": 98,
  "status": "PASS",
  "rows": [
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "0",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "0",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "0",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "243/80",
      "variance_times_Q": "243/1280",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "0",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "0",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "0",
      "v": "0",
      "epsilon": "1/40",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "1850/21",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "0",
      "v": "0",
      "epsilon": "1/80",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "7654400/89001",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "243/80",
      "variance_times_Q": "243/1280",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "epsilon": "1/40",
      "alpha": "1",
      "chi_square_over_epsilon_squared_Q": "69293750/623007",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/4",
      "v": "0",
      "epsilon": "1/80",
      "alpha": "1",
      "chi_square_over_epsilon_squared_Q": "417395200000/3872894697",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "74/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "243/80",
      "variance_times_Q": "243/1280",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "311/100",
      "variance_times_Q": "311/1600",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "epsilon": "1/40",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "1850/21",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "0",
      "v": "3/4",
      "epsilon": "1/80",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "7654400/89001",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "116/25",
      "variance_times_Q": "29/50",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "117/25",
      "variance_times_Q": "117/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "1879/400",
      "variance_times_Q": "1879/3200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "469/100",
      "variance_times_Q": "469/800",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "477/100",
      "variance_times_Q": "477/800",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "epsilon": "1/40",
      "alpha": "1/2",
      "chi_square_over_epsilon_squared_Q": "1085356304328180623075515375/20179917345170878110442809",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "epsilon": "1/80",
      "alpha": "1/2",
      "chi_square_over_epsilon_squared_Q": "81914852804190955632522282176000/1555500444333807624155099037441",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "5966/1225",
      "variance_times_Q": "2983/5600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "6038/1225",
      "variance_times_Q": "3019/5600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "3879/784",
      "variance_times_Q": "3879/7168",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "4843/980",
      "variance_times_Q": "4843/8960",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "4939/980",
      "variance_times_Q": "4939/8960",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "epsilon": "1/40",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "7702856029495562580611200/135490570003861230701081",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/16",
      "v": "3/16",
      "epsilon": "1/80",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "1534955328447756910209839302496051200/27586766760754223102956199459824689",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "2539/800",
      "variance_times_Q": "2539/3200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "103/32",
      "variance_times_Q": "103/128",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "1287/400",
      "variance_times_Q": "1287/1600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "2557/800",
      "variance_times_Q": "2557/3200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "2617/800",
      "variance_times_Q": "2617/3200",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "epsilon": "1/40",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "9055885067009949260924925/270981140007722461402162",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/4",
      "v": "3/4",
      "epsilon": "1/80",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "129536053298638824845185348998611200/3940966680107746157565171351403527",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "5305886/1703025",
      "variance_times_Q": "2652943/13415400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "5314078/1703025",
      "variance_times_Q": "2657039/13415400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "40025/12528",
      "variance_times_Q": "40025/197376",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "22228591/6812100",
      "variance_times_Q": "22228591/107323200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "22277807/6812100",
      "variance_times_Q": "22277807/107323200",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "epsilon": "1/40",
      "alpha": "1/257",
      "chi_square_over_epsilon_squared_Q": "7293771670939645599056465967661174673579592794136017429190575/83891997850692325290133265205819609519049685590099213601184",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 3,
      "u": "1/1024",
      "v": "1/4",
      "epsilon": "1/80",
      "alpha": "1/257",
      "chi_square_over_epsilon_squared_Q": "336568885386411464609600657181685348535522964861344075984621371700/3965126643895718881185537922366276940181927336191043542964586761",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "0",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "0",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "0",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "4863/400",
      "variance_times_Q": "4863/25600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "0",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "0",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "0",
      "v": "0",
      "epsilon": "1/40",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "1850/21",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "0",
      "v": "0",
      "epsilon": "1/80",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "7654400/89001",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "4863/400",
      "variance_times_Q": "4863/25600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "epsilon": "1/40",
      "alpha": "1",
      "chi_square_over_epsilon_squared_Q": "69293750/623007",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/4",
      "v": "0",
      "epsilon": "1/80",
      "alpha": "1",
      "chi_square_over_epsilon_squared_Q": "417395200000/3872894697",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "296/25",
      "variance_times_Q": "37/200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "4863/400",
      "variance_times_Q": "4863/25600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "1247/100",
      "variance_times_Q": "1247/6400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "epsilon": "1/40",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "1850/21",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "0",
      "v": "3/4",
      "epsilon": "1/80",
      "alpha": "0",
      "chi_square_over_epsilon_squared_Q": "7654400/89001",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "6092/625",
      "variance_times_Q": "1523/2000",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "6156/625",
      "variance_times_Q": "1539/2000",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "98407/10000",
      "variance_times_Q": "98407/128000",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "4907/500",
      "variance_times_Q": "4907/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "4971/500",
      "variance_times_Q": "4971/6400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "epsilon": "1/40",
      "alpha": "1/2",
      "chi_square_over_epsilon_squared_Q": "659420164466016658968051910/20179917345170878110442809",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "epsilon": "1/80",
      "alpha": "1/2",
      "chi_square_over_epsilon_squared_Q": "50113876298860152422044817423360/1555500444333807624155099037441",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "949/80",
      "variance_times_Q": "949/1280",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "4817/400",
      "variance_times_Q": "4817/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "4809/400",
      "variance_times_Q": "4809/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "4793/400",
      "variance_times_Q": "4793/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "4877/400",
      "variance_times_Q": "4877/6400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "epsilon": "1/40",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "4730460760123031761542200/135490570003861230701081",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/16",
      "v": "3/16",
      "epsilon": "1/80",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "135461931054339201252971097027289600/3940966680107746157565171351403527",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "18092/4225",
      "variance_times_Q": "4523/5200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "3676/845",
      "variance_times_Q": "919/1040",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "293079/67600",
      "variance_times_Q": "293079/332800",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "431/100",
      "variance_times_Q": "5603/6400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "74183/16900",
      "variance_times_Q": "74183/83200",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "epsilon": "1/40",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "39879150089519468642246650/1761377410050195999114053",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/4",
      "v": "3/4",
      "epsilon": "1/80",
      "alpha": "1/4",
      "chi_square_over_epsilon_squared_Q": "1150579781616225609218439645935027200/51232566841400700048347227568245851",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "t": "-1/20",
      "beta": "-1/20",
      "mean": "9/20",
      "variance": "25786232/1863225",
      "variance_times_Q": "3223279/14032200",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "t": "-1/20",
      "beta": "1/20",
      "mean": "9/20",
      "variance": "3702472/266175",
      "variance_times_Q": "462809/2004600",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "t": "0",
      "beta": "0",
      "mean": "1/2",
      "variance": "10835849/764400",
      "variance_times_Q": "10835849/46054400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "t": "1/20",
      "beta": "-1/20",
      "mean": "11/20",
      "variance": "107559679/7452900",
      "variance_times_Q": "107559679/449030400",
      "status": "PASS"
    },
    {
      "test": "combined_estimator",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "t": "1/20",
      "beta": "1/20",
      "mean": "11/20",
      "variance": "108149759/7452900",
      "variance_times_Q": "108149759/449030400",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "epsilon": "1/40",
      "alpha": "1/257",
      "chi_square_over_epsilon_squared_Q": "7359865674075190178451756885004841494022423956850040972793775/87749101200149443694277323376202120301534728605735959054112",
      "status": "PASS"
    },
    {
      "test": "budget_directed_pair",
      "H": 4,
      "u": "1/1024",
      "v": "1/4",
      "epsilon": "1/80",
      "alpha": "1/257",
      "chi_square_over_epsilon_squared_Q": "339684967260232515107143750972434925828542204565205658872896622900/4147431317178280668826252309601508063868452730958447843790544773",
      "status": "PASS"
    }
  ]
}


==> anc/calibration_code/outputs/environment.json <==
{
  "exact_checks_and_simulation": {"python": "3.12.14", "numpy": "2.3.5"},
  "independent_optimizer_check": {"python": "3.12.13", "numpy": "2.5.2", "scipy": "1.18.0"},
  "figure_generation": {"python": "3.12.13", "numpy": "2.5.2", "matplotlib": "3.11.1", "pandas": "3.0.5", "font": "Times New Roman"}
}


==> anc/calibration_code/outputs/fair_category_metadata.json <==
{
  "horizon_H3_n20000_early_only": {
    "horizon": 3,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(3, 32), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(3, 32), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(3, 32), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(3, 32), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(369, 1600), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(81, 1600), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3200), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3200), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3200), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3200), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(81, 1600), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(369, 1600), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3200), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3200), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3200), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3200), terms=())"
    ]
  },
  "horizon_H3_n20000_early_calibration": {
    "horizon": 3,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(3, 64), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(3, 64), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(3, 64), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(3, 64), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(3, 64), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(3, 64), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 64), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(123, 640), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(27, 640), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(123, 3200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(123, 3200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(27, 3200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(27, 3200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1280), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1280), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1280), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1280), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(27, 640), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(123, 640), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(27, 3200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(27, 3200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(123, 3200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(123, 3200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1280), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1280), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1280), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1280), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H4_n20000_early_only": {
    "horizon": 4,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(15, 128), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(15, 128), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(15, 128), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(15, 128), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 128), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(369, 1280), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(81, 1280), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 12800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 12800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 12800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 12800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(81, 1280), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(369, 1280), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 12800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 12800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 12800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 12800), terms=())"
    ]
  },
  "horizon_H4_n20000_early_calibration": {
    "horizon": 4,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(15, 256), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(15, 256), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(15, 256), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(15, 256), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(15, 256), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(15, 256), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 256), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(123, 512), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(27, 512), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(123, 2560), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(123, 2560), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(27, 2560), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(27, 2560), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 5120), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 5120), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 5120), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 5120), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(27, 512), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(123, 512), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(27, 2560), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(27, 2560), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(123, 2560), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(123, 2560), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 5120), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 5120), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 5120), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 5120), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 25600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 25600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H5_n20000_early_only": {
    "horizon": 5,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(63, 512), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(63, 512), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(63, 512), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(63, 512), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 512), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(7749, 25600), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(1701, 25600), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 51200), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 51200), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 51200), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 51200), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(1701, 25600), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(7749, 25600), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 51200), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 51200), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 51200), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 51200), terms=())"
    ]
  },
  "horizon_H5_n20000_early_calibration": {
    "horizon": 5,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(63, 1024), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(63, 1024), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(63, 1024), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(63, 1024), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(63, 1024), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(63, 1024), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 1024), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(2583, 10240), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(567, 10240), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(2583, 51200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(2583, 51200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(567, 51200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(567, 51200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 20480), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 20480), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 20480), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 20480), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(567, 10240), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(2583, 10240), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(567, 51200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(567, 51200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(2583, 51200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(2583, 51200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 20480), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 20480), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 20480), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 20480), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 102400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 102400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H6_n20000_early_only": {
    "horizon": 6,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(255, 2048), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(255, 2048), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(255, 2048), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(255, 2048), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 2048), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(6273, 20480), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(1377, 20480), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 204800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 204800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 204800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 204800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(1377, 20480), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(6273, 20480), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 204800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 204800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 204800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 204800), terms=())"
    ]
  },
  "horizon_H6_n20000_early_calibration": {
    "horizon": 6,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(255, 4096), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(255, 4096), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(255, 4096), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(255, 4096), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(255, 4096), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(255, 4096), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 4096), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(2091, 8192), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(459, 8192), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(2091, 40960), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(2091, 40960), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(459, 40960), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(459, 40960), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 81920), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 81920), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 81920), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 81920), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(459, 8192), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(2091, 8192), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(459, 40960), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(459, 40960), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(2091, 40960), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(2091, 40960), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 81920), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 81920), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 81920), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 81920), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 409600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 409600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H7_n20000_early_only": {
    "horizon": 7,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(1023, 8192), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(1023, 8192), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(1023, 8192), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(1023, 8192), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 8192), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(125829, 409600), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(27621, 409600), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 819200), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 819200), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 819200), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 819200), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(27621, 409600), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(125829, 409600), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 819200), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 819200), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 819200), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 819200), terms=())"
    ]
  },
  "horizon_H7_n20000_early_calibration": {
    "horizon": 7,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(1023, 16384), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(1023, 16384), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(1023, 16384), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(1023, 16384), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(1023, 16384), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(1023, 16384), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 16384), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(41943, 163840), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(9207, 163840), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(41943, 819200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(41943, 819200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(9207, 819200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(9207, 819200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 327680), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 327680), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 327680), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(9207, 163840), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(41943, 163840), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(9207, 819200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(9207, 819200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(41943, 819200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(41943, 819200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 327680), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 327680), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 327680), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 1638400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 1638400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H8_n20000_early_only": {
    "horizon": 8,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "horizon_H8_n20000_early_calibration": {
    "horizon": 8,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H9_n20000_early_only": {
    "horizon": 9,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(16383, 131072), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(16383, 131072), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(16383, 131072), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(16383, 131072), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 131072), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(2015109, 6553600), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(442341, 6553600), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 13107200), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 13107200), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 13107200), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 13107200), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(442341, 6553600), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(2015109, 6553600), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 13107200), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 13107200), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 13107200), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 13107200), terms=())"
    ]
  },
  "horizon_H9_n20000_early_calibration": {
    "horizon": 9,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(16383, 262144), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(16383, 262144), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(16383, 262144), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(16383, 262144), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(16383, 262144), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(16383, 262144), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 262144), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(671703, 2621440), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(147447, 2621440), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(671703, 13107200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(671703, 13107200), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(147447, 13107200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(147447, 13107200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 5242880), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 5242880), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 5242880), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 5242880), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(147447, 2621440), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(671703, 2621440), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(147447, 13107200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(147447, 13107200), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(671703, 13107200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(671703, 13107200), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 5242880), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 5242880), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 5242880), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 5242880), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 26214400), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 26214400), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "horizon_H10_n20000_early_only": {
    "horizon": 10,
    "n": 20000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(65535, 524288), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(65535, 524288), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(65535, 524288), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(65535, 524288), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 524288), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(1612161, 5242880), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(353889, 5242880), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 52428800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 52428800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 52428800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 52428800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(353889, 5242880), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(1612161, 5242880), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 52428800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 52428800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 52428800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 52428800), terms=())"
    ]
  },
  "horizon_H10_n20000_early_calibration": {
    "horizon": 10,
    "n": 20000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(65535, 1048576), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(65535, 1048576), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(65535, 1048576), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(65535, 1048576), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(65535, 1048576), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(65535, 1048576), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 1048576), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(537387, 2097152), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(117963, 2097152), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(537387, 10485760), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(537387, 10485760), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(117963, 10485760), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(117963, 10485760), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 20971520), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 20971520), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 20971520), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 20971520), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(117963, 2097152), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(537387, 2097152), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(117963, 10485760), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(117963, 10485760), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(537387, 10485760), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(537387, 10485760), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 20971520), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 20971520), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 20971520), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 20971520), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 104857600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 104857600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "sample_size_H8_n2000_early_only": {
    "horizon": 8,
    "n": 2000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "sample_size_H8_n2000_early_calibration": {
    "horizon": 8,
    "n": 2000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "sample_size_H8_n8000_early_only": {
    "horizon": 8,
    "n": 8000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "sample_size_H8_n8000_early_calibration": {
    "horizon": 8,
    "n": 8000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "sample_size_H8_n32000_early_only": {
    "horizon": 8,
    "n": 32000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "sample_size_H8_n32000_early_calibration": {
    "horizon": 8,
    "n": 32000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "sample_size_H8_n128000_early_only": {
    "horizon": 8,
    "n": 128000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "sample_size_H8_n128000_early_calibration": {
    "horizon": 8,
    "n": 128000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  },
  "sample_size_H8_n512000_early_only": {
    "horizon": 8,
    "n": 512000,
    "u": 0.25,
    "v": 0.0,
    "category_count": 24,
    "categories": [
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 32768), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 32768), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(243, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(22113, 327680), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(100737, 327680), terms=())",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(27, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(3, 3276800), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(243, 3276800), terms=())"
    ]
  },
  "sample_size_H8_n512000_early_calibration": {
    "horizon": 8,
    "n": 512000,
    "u": 0.125,
    "v": 0.125,
    "category_count": 54,
    "categories": [
      "Category(key=('c', 0, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 0, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 0, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(3, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 0, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 0, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 0, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 0, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 0, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, False, False, None, None, None), weight=Fraction(4095, 65536), terms=())",
      "Category(key=('c', 1, False, True, None, None, 0), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('c', 1, False, True, None, None, 1), weight=Fraction(4095, 65536), terms=(BernoulliTerm(a=Fraction(5, 8), coeff_t=Fraction(1, 2), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('c', 1, True, False, None, 0, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0),))",
      "Category(key=('c', 1, True, False, None, 1, None), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1),))",
      "Category(key=('c', 1, True, True, None, 0, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 0, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=0), BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('c', 1, True, True, None, 1, 0), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0)))",
      "Category(key=('c', 1, True, True, None, 1, 1), weight=Fraction(1, 65536), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(1, 1), coeff_beta=Fraction(0, 1), outcome=1), BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1)))",
      "Category(key=('r', 0, False, False, 0, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 0, False, False, 1, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 0, False, True, 0, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 0, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(21, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, False, True, 1, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, False, True, 1, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, False, 0, 0, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 0, 1, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, False, 1, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 0, True, True, 0, 0, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 0, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 0, 1, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 0, 1, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 0, True, True, 1, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 0, True, True, 1, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, False, 0, None, None), weight=Fraction(7371, 131072), terms=())",
      "Category(key=('r', 1, False, False, 1, None, None), weight=Fraction(33579, 131072), terms=())",
      "Category(key=('r', 1, False, True, 0, None, 0), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 0, None, 1), weight=Fraction(7371, 655360), terms=(BernoulliTerm(a=Fraction(1, 2), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, False, True, 1, None, 0), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, False, True, 1, None, 1), weight=Fraction(33579, 655360), terms=(BernoulliTerm(a=Fraction(61, 82), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, False, 0, 0, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 0, 1, None), weight=Fraction(9, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 0, None), weight=Fraction(1, 1310720), terms=())",
      "Category(key=('r', 1, True, False, 1, 1, None), weight=Fraction(81, 1310720), terms=())",
      "Category(key=('r', 1, True, True, 0, 0, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 0, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 0, 1, 0), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 0, 1, 1), weight=Fraction(9, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 0, 0), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 0, 1), weight=Fraction(1, 6553600), terms=(BernoulliTerm(a=Fraction(1, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))",
      "Category(key=('r', 1, True, True, 1, 1, 0), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=0),))",
      "Category(key=('r', 1, True, True, 1, 1, 1), weight=Fraction(81, 6553600), terms=(BernoulliTerm(a=Fraction(3, 4), coeff_t=Fraction(0, 1), coeff_beta=Fraction(1, 1), outcome=1),))"
    ]
  }
}


==> anc/calibration_code/outputs/fair_manifest.json <==
{
  "fair_replicates.csv": "2c8309afba26e154e0ed7f6643280d84990308b909f10eb037e7f017b407777a",
  "fair_atom_counts.npz": "91e145fac51aa260414b0efbb57c1a73a26429c71273d1ae005fb318b85b3696",
  "fair_category_metadata.json": "ef78891d6d6eb6683cf7e66717923df73ef138e94a1cdecb91e30aa736f56a5b",
  "fair_summary.csv": "60d7f026f1409a424c44a8292c0523aaa7212e1e2c456372f983d170a86322bb",
  "fair_run_checks.json": "5e649c63b8a16f5b1269e31d555a4a0f8d86b553bc630d52adaab5aabfc27d3e",
  "fair_solver_tests.json": "ffd56f916b7e82d74c08b6f924e0459d28498d45b397298b9f12b3357c807c0e",
  "fair_scipy_validation.json": "4e2a6e7a91d114bdad87c1a7f9e0566b8b32eeb3581109f1e65b3a90a6875397"
}


==> anc/calibration_code/outputs/fair_run_checks.json <==
{
  "status": "PASS",
  "seed": 2026092001,
  "repetitions": 200,
  "fits": 20800,
  "elapsed_seconds": 3.5302481651306152,
  "python": "3.12.14",
  "numpy": "2.3.5",
  "solver_tests": [
    {
      "name": "flat",
      "rank": 0,
      "estimate": [
        0.0,
        0.0
      ],
      "kkt": 0.0,
      "objective": 0.0,
      "grid_min": 0.0,
      "finite_difference_gradient_error": 0.0,
      "finite_difference_hessian_error": 0.0
    },
    {
      "name": "ridge_center",
      "rank": 1,
      "estimate": [
        1.1136924715771105e-17,
        2.227384943154221e-17
      ],
      "kkt": 5.551115123125783e-17,
      "objective": 0.6615632381579821,
      "grid_min": 0.6615632381579821,
      "finite_difference_gradient_error": 2.856984093746462e-11,
      "finite_difference_hessian_error": 7.679545888095163e-11
    },
    {
      "name": "ridge_shifted",
      "rank": 1,
      "estimate": [
        0.019999999999999997,
        0.039999999999999994
      ],
      "kkt": 1.1102230246251565e-16,
      "objective": 0.6562178185583991,
      "grid_min": 0.6562178185583991,
      "finite_difference_gradient_error": 1.495520374206194e-11,
      "finite_difference_hessian_error": 4.716493862133575e-11
    },
    {
      "name": "ridge_boundary",
      "rank": 1,
      "estimate": [
        0.05,
        0.05
      ],
      "kkt": 0.0,
      "objective": 0.7985076962177716,
      "grid_min": 0.7985076962177716,
      "finite_difference_gradient_error": 1.0657164040139833e-10,
      "finite_difference_hessian_error": 1.9807577800179388e-10
    },
    {
      "name": "t_only",
      "rank": 1,
      "estimate": [
        0.020000000000000046,
        0.0
      ],
      "kkt": 0.0,
      "objective": 0.583258840128597,
      "grid_min": 0.583258840128597,
      "finite_difference_gradient_error": 4.836020472964719e-12,
      "finite_difference_hessian_error": 1.4631851286139863e-10
    },
    {
      "name": "beta_only",
      "rank": 1,
      "estimate": [
        -0.0,
        -0.05
      ],
      "kkt": 0.0,
      "objective": 0.6278102592626376,
      "grid_min": 0.6278102592626376,
      "finite_difference_gradient_error": 1.1033396418724806e-11,
      "finite_difference_hessian_error": 2.630802242720165e-10
    },
    {
      "name": "corner",
      "rank": 2,
      "estimate": [
        0.05,
        0.05
      ],
      "kkt": 0.0,
      "objective": 0.7135581778200729,
      "grid_min": 0.7135581778200729,
      "finite_difference_gradient_error": 2.8553492903427014e-11,
      "finite_difference_hessian_error": 8.386091820966612e-11
    },
    {
      "name": "rare_joint",
      "rank": 2,
      "estimate": [
        0.05,
        -0.02580416314627504
      ],
      "kkt": 5.366800753803247e-18,
      "objective": 0.6616187995674891,
      "grid_min": 0.6616188168024388,
      "finite_difference_gradient_error": 6.2378331666668174e-12,
      "finite_difference_hessian_error": 6.645084482670427e-11
    },
    {
      "name": "interior",
      "rank": 2,
      "estimate": [
        0.021033322117858844,
        -0.0179482329211984
      ],
      "kkt": 3.8292702342346274e-11,
      "objective": 0.6084998281218211,
      "grid_min": 0.6085004210299593,
      "finite_difference_gradient_error": 1.77200476514372e-11,
      "finite_difference_hessian_error": 6.033573640706891e-11
    }
  ],
  "multistart_checks": [
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 9.08995101411847e-16,
      "kkt": 4.163336342344337e-17
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.1725697629815244e-11,
      "kkt": 2.9808655543916984e-11
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.574328601511299e-11,
      "kkt": 5.893148469215959e-11
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.734723475976807e-17,
      "kkt": 1.3877787807814457e-16
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 9.47505962578532e-15,
      "kkt": 3.4985903063500245e-14
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.5673907444456745e-16,
      "kkt": 2.220446049250313e-16
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.942890293094024e-16,
      "kkt": 7.632783294297951e-16
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.2836953722228372e-16,
      "kkt": 3.7470027081099033e-16
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.2551405187698492e-17,
      "kkt": 1.3877787807814457e-17
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 4.2557624091443813e-13,
      "kkt": 2.0122792321330962e-15
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.4981145624325407e-13,
      "kkt": 3.608224830031759e-16
    },
    {
      "cell": "horizon_H3_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.0462703620151004e-11,
      "kkt": 4.3021142204224816e-16
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.008318412769164e-11,
      "kkt": 6.812574115944159e-11
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 6.299864796499577e-11,
      "kkt": 7.89446147342332e-11
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.967448757360216e-16,
      "kkt": 2.2690183065776637e-15
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.163336342344337e-17,
      "kkt": 1.1796119636642288e-16
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 4.336808689942018e-17,
      "kkt": 6.938893903907228e-17
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.2551405187698492e-17,
      "kkt": 1.3183898417423734e-16
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 9.71445146547012e-15,
      "kkt": 3.747696597500294e-14
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.6930901125533637e-15,
      "kkt": 6.349087922075114e-15
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 2.0122792321330962e-16
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.80483708376056e-14,
      "kkt": 2.9282132274488504e-15
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.5745724996362185e-13,
      "kkt": 1.5959455978986625e-16
    },
    {
      "cell": "horizon_H3_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 5.425443080908643e-13,
      "kkt": 2.6229018956769323e-15
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.42861286636753e-17,
      "kkt": 7.28583859910259e-17
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.220234912060249e-10,
      "kkt": 1.1274312733400293e-10
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.5334955527634975e-15,
      "kkt": 2.0122792321330962e-16
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.928596171651975e-13,
      "kkt": 3.122502256758253e-17
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 6.697045695780446e-12,
      "kkt": 3.3221377038206157e-12
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.48693557466828e-12,
      "kkt": 6.180070344363742e-12
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 4.180199936199003e-10,
      "kkt": 1.923036417605939e-10
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 4.695194857906593e-10,
      "kkt": 1.9205559712021092e-10
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.8067835422241885e-11,
      "kkt": 1.0755285551056204e-16
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.109733832604931e-12,
      "kkt": 7.979727989493313e-17
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.446727956494925e-11,
      "kkt": 3.226585665316861e-16
    },
    {
      "cell": "horizon_H4_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.903127820947816e-17,
      "kkt": 1.1102230246251565e-16
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9390086758441782e-11,
      "kkt": 5.204170427930421e-17
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.0824674490095276e-15,
      "kkt": 6.487865800153259e-16
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.9033171700110216e-11,
      "kkt": 1.630203610991643e-11
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.3902449464152653e-11,
      "kkt": 1.1745007744146108e-11
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.938893903907228e-18,
      "kkt": 9.020562075079397e-17
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9984014443252818e-15,
      "kkt": 6.245004513516506e-17
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.360295540768334e-15,
      "kkt": 2.2551405187698492e-14
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.965483844070583e-11,
      "kkt": 2.157996004115148e-15
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.0118606353667374e-11,
      "kkt": 3.712308238590367e-16
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.1489871554193343e-12,
      "kkt": 1.3530843112619095e-16
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 5.561731630798761e-13,
      "kkt": 1.378411274011171e-12
    },
    {
      "cell": "horizon_H4_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.6686211440353205e-11,
      "kkt": 2.1267709815475655e-15
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0115635042004462e-11,
      "kkt": 6.765421556309548e-17
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 7.118758707513884e-13,
      "kkt": 6.285163361985369e-14
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.431154665944902e-12,
      "kkt": 1.3444106938820255e-16
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.837419105754634e-14,
      "kkt": 7.719519468096792e-17
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.2339573807196302e-12,
      "kkt": 1.7592784867792588e-13
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.5773480571977814e-13,
      "kkt": 1.0728857038899697e-12
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0720591081536668e-15,
      "kkt": 2.7842311789427754e-16
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.7755575615628914e-17,
      "kkt": 5.2909066017292616e-17
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.761934001476284e-11,
      "kkt": 6.071532165918825e-17
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0248746296070976e-14,
      "kkt": 4.3364617452468224e-14
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.927447090821488e-11,
      "kkt": 1.0668549377257364e-16
    },
    {
      "cell": "horizon_H5_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 7.2099479164755564e-12,
      "kkt": 6.59545335013334e-13
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 7.632783294297951e-17,
      "kkt": 1.3357370765021415e-16
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.3592239273284576e-16,
      "kkt": 1.8214596497756474e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 8.756884106730922e-15,
      "kkt": 1.0408340855860843e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.1659757321046413e-14,
      "kkt": 4.163336342344337e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.8163916471489756e-17,
      "kkt": 9.540979117872439e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.180722186688854e-13,
      "kkt": 1.8396135309517447e-13
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.720936835900247e-11,
      "kkt": 9.194034422677078e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.182368439267556e-12,
      "kkt": 6.418476861114186e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.2035511476327088e-14,
      "kkt": 7.615436059538183e-15
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.290956817978088e-11,
      "kkt": 3.209238430557093e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.669060698989316e-13,
      "kkt": 2.7755575615628914e-17
    },
    {
      "cell": "horizon_H5_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.1084843860339504e-13,
      "kkt": 6.418476861114186e-17
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.6028844918025698e-15,
      "kkt": 3.095397202446115e-16
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 4.399258735077183e-15,
      "kkt": 1.3140530330524314e-16
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9735740819371017e-12,
      "kkt": 8.377857435570846e-12
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 7.979727989493313e-16,
      "kkt": 6.375108774214766e-17
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.0564799863009853e-13,
      "kkt": 2.2736803759193513e-15
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 5.930887725380529e-12,
      "kkt": 1.6640768624176516e-13
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.350943745232925e-11,
      "kkt": 2.902631433820968e-11
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 5.0306980803327406e-17,
      "kkt": 1.6046192152785466e-17
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.5719010254832142e-14,
      "kkt": 5.971785566050158e-16
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 2.220446049250313e-16,
      "coordinate_gap": 6.986425327148993e-13,
      "kkt": 3.0073179189959998e-12
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 5.690366563365634e-10,
      "kkt": 2.3635607360183997e-16
    },
    {
      "cell": "horizon_H6_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.9153560681939297e-11,
      "kkt": 8.147709546976745e-11
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.163336342344337e-17,
      "kkt": 6.830473686658678e-18
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.9313357297056086e-14,
      "kkt": 2.394352077716988e-14
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.2011442108181853e-12,
      "kkt": 1.0403070115419522e-11
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.4473834630823745e-10,
      "kkt": 1.8214596497756474e-16
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.28583859910259e-17,
      "kkt": 1.2836953722228372e-16
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.342320071905938e-11,
      "kkt": 1.584019374001322e-16
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.135580766728708e-15,
      "kkt": 8.891758856988119e-15
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 9.145462165349727e-15,
      "kkt": 2.1370275340992784e-14
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.029391238389522e-11,
      "kkt": 1.5634195327240974e-16
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.14365720954779e-13,
      "kkt": 1.457764898377123e-12
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.2793904744532476e-11,
      "kkt": 7.112366251504909e-17
    },
    {
      "cell": "horizon_H6_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0581909654083788e-10,
      "kkt": 8.478460988836645e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.3208017516384025e-09,
      "kkt": 3.41740524767431e-16
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.697253448895708e-14,
      "kkt": 3.729655473350135e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0921580440314003e-12,
      "kkt": 8.283304597789254e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.734723475976807e-16,
      "kkt": 1.3387728425851009e-15
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0408340855860843e-17,
      "kkt": 7.958043946043603e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.3114509478384662e-15,
      "kkt": 1.826880660638075e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 8.890457814381136e-18,
      "kkt": 2.1467203015212988e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.487525380650112e-14,
      "kkt": 6.223320470066795e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 0.0,
      "kkt": 7.678144361630834e-11
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.6673108166619386e-14,
      "kkt": 3.404394821604484e-17
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.0873420219770225e-13,
      "kkt": 1.9394815614637295e-13
    },
    {
      "cell": "horizon_H7_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.469446951953614e-17,
      "kkt": 7.361732751176575e-17
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.853756285783106e-15,
      "kkt": 3.968179951296946e-17
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.728992363314035e-14,
      "kkt": 9.80609907511032e-14
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.2271433869059933e-14,
      "kkt": 1.1058862159352145e-16
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.559747107142243e-12,
      "kkt": 7.817097663620487e-17
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.3346962424165554e-14,
      "kkt": 1.1567569818682344e-13
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.159656118498447e-14,
      "kkt": 1.3909207986773087e-13
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 8.430423720229285e-11,
      "kkt": 7.862634154864878e-16
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 7.296680620827445e-17
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 8.651083321931097e-13,
      "kkt": 8.023096076392733e-17
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.970234723262635e-12,
      "kkt": 1.942890293094024e-16
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.317973508108139e-13,
      "kkt": 1.706456156935765e-13
    },
    {
      "cell": "horizon_H7_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.010227038277804e-13,
      "kkt": 9.020562075079397e-17
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 2.220446049250313e-16,
      "coordinate_gap": 2.4234086959395995e-14,
      "kkt": 1.2836953722228372e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.734723475976807e-17,
      "kkt": 1.0581813203458523e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 8.072906926281931e-12,
      "kkt": 3.4377231530186014e-11
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 7.632783294297951e-17,
      "kkt": 2.680147770384167e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9051747159049004e-11,
      "kkt": 4.497299993348747e-12
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 7.155734338404329e-17,
      "kkt": 3.393552799879629e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 1.6805133673525319e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.752172184068314e-13,
      "kkt": 1.609368888155771e-12
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 8.479328350574633e-15,
      "kkt": 1.5070410197548512e-16
    },
    {
      "cell": "horizon_H8_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.2628786905111156e-15,
      "kkt": 7.222412772012188e-16
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 4.85722573273506e-17,
      "kkt": 8.239936510889834e-18
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.3877787807814457e-17,
      "kkt": 6.488950002325744e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.2715080644507566e-12,
      "kkt": 4.3021142204224816e-16
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.3397520939872898e-11,
      "kkt": 3.122502256758253e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.0393769178662637e-13,
      "kkt": 3.903127820947816e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 2.220446049250313e-16,
      "coordinate_gap": 2.979907987032959e-14,
      "kkt": 9.703609443745265e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 9.784924606681678e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.734723475976807e-17,
      "kkt": 7.182839392716467e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.579429898841301e-11,
      "kkt": 9.020562075079397e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.6917083973131426e-17,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.4256304470272596e-13,
      "kkt": 6.616651671009777e-13
    },
    {
      "cell": "horizon_H8_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.2959746043559335e-17,
      "kkt": 1.9081958235744878e-16
    },
    {
      "cell": "horizon_H9_n20000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.898059818321144e-17,
      "kkt": 4.5102810375396984e-17
    },
    {
      "cell": "horizon_H9_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.4833247397614286e-15,
      "kkt": 7.112366251504909e-17
    },
    {
      "cell": "horizon_H9_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0408340855860843e-17,
      "kkt": 4.786752591523502e-17
    },
    {
      "cell": "horizon_H9_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.938893903907228e-18,
      "kkt": 1.620882247865829e-17
    },
    {
      "cell": "horizon_H9_n20000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.7829487886089623e-14,
      "kkt": 1.6521831645854856e-14
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.0971752940089914e-14,
      "kkt": 1.3877787807814457e-16
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.358862477713224e-11,
      "kkt": 1.0162463925933451e-10
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.992953107572305e-13,
      "kkt": 3.7377045902786676e-13
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.5413698923060224e-15,
      "kkt": 1.1907141939104804e-14
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 8.478699513314591e-13,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.7587988277465456e-14,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 0.0
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.6930901125533637e-15,
      "kkt": 2.2620794126737565e-15
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.649058915617843e-16,
      "kkt": 6.245004513516506e-16
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 8.048076094446799e-13,
      "kkt": 2.7755575615628914e-17
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 4.2531950183999356e-14,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H9_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.036389104900007e-11,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H10_n20000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.214306433183765e-15,
      "kkt": 2.6020852139652106e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.702799343865195e-13,
      "kkt": 7.420869474472624e-13
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.0263664917964377e-13,
      "kkt": 1.3877787807814457e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 9.020562075079397e-17,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 9.827902380799003e-14,
      "kkt": 7.824296766045791e-13
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.001656199268069e-13,
      "kkt": 0.0
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.861153840574062e-11,
      "kkt": 9.71445146547012e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.8869523011640936e-11,
      "kkt": 6.245004513516506e-16
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.453351328173369e-14,
      "kkt": 1.8415824420969784e-14
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.252893622183393e-12,
      "kkt": 1.3178069746544452e-12
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.9085791814794675e-12,
      "kkt": 1.3877787807814457e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.0093774694428532e-12,
      "kkt": 4.163336342344337e-17
    },
    {
      "cell": "horizon_H10_n20000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.112755275231805e-12,
      "kkt": 6.938893903907228e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.8886658610136635e-12,
      "kkt": 6.158268339717665e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9081958235744878e-17,
      "kkt": 2.7755575615628914e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.712444406391626e-13,
      "kkt": 4.24611734661795e-12
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.264053776210531e-11,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 2.7755575615628914e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0747292772682613e-15,
      "kkt": 1.1102230246251565e-16
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.3813603039203315e-13,
      "kkt": 1.7148782394116324e-13
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.469446951953614e-18,
      "kkt": 1.3877787807814457e-16
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.9081958235744878e-17,
      "kkt": 1.3877787807814457e-17
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.7015906872707163e-12,
      "kkt": 1.494351864472776e-11
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.8480951891916035e-11,
      "kkt": 1.1102230246251565e-16
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.0894063429134349e-15,
      "kkt": 1.6653345369377348e-16
    },
    {
      "cell": "sample_size_H8_n2000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0990154059319366e-15,
      "kkt": 2.8449465006019636e-15
    },
    {
      "cell": "sample_size_H8_n8000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.898059818321144e-17,
      "kkt": 8.760353553682876e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 7.720320910342693e-12,
      "kkt": 4.163336342344337e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.938893903907228e-18,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.770625726737478e-14,
      "kkt": 2.7755575615628914e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9266879758284006e-13,
      "kkt": 5.854691731421724e-18
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.469446951953614e-17,
      "kkt": 6.938893903907228e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.350897254643769e-14,
      "kkt": 1.3877787807814457e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.6020852139652106e-17,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.2732870313669764e-15,
      "kkt": 1.4849232954361469e-15
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.122502256758253e-17,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 7.64008821485529e-12,
      "kkt": 4.640385298237959e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.2169766022983595e-15,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n8000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 4.477033327399127e-12,
      "kkt": 5.551115123125783e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 4.85722573273506e-17,
      "kkt": 2.246466901389965e-16
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 0.0,
      "kkt": 6.245004513516506e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.163336342344337e-17,
      "kkt": 3.469446951953614e-18
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.5612511283791264e-16,
      "kkt": 1.734723475976807e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 0.0,
      "kkt": 4.2331659011463074e-11
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 8.673617379884035e-18,
      "kkt": 7.443047914112988e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 0.0,
      "kkt": 6.783826159238032e-12
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.450018049022674e-13,
      "kkt": 1.0286368111456223e-16
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 8.837847263916399e-10,
      "kkt": 5.626467174113525e-16
    },
    {
      "cell": "sample_size_H8_n32000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.191891195797325e-16,
      "kkt": 2.3380819849649903e-16
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.063859054299513e-11,
      "kkt": 1.4064281423503688e-13
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.57518095789122e-11,
      "kkt": 3.965252605431235e-15
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.131786051133403e-12,
      "kkt": 5.220099526248578e-13
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.290455755089461e-10,
      "kkt": 3.707971429900425e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 7.632783294297951e-17,
      "kkt": 9.020562075079397e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 8.34133456750763e-12,
      "kkt": 1.846423404797126e-15
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.8645205091558665e-11,
      "kkt": 2.6955976513420854e-15
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 6.114900252818245e-17,
      "kkt": 2.7755575615628914e-16
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.9468343603890048e-11,
      "kkt": 5.235338551567992e-11
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.205632815803881e-15,
      "kkt": 1.1140177322288558e-17
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 9.634537959102296e-12,
      "kkt": 3.931490549780037e-14
    },
    {
      "cell": "sample_size_H8_n32000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.5545897902313754e-13,
      "kkt": 1.3877787807814457e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 1.6044836900069859e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.42861286636753e-17,
      "kkt": 8.773906080838945e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.938893903907228e-18,
      "kkt": 2.0133634343055817e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.896294315490877e-14,
      "kkt": 1.2382528677542734e-13
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.469446951953614e-17,
      "kkt": 3.176712365382528e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.1441182163073336e-15,
      "kkt": 9.387645825628677e-15
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 0.0,
      "kkt": 5.850687664378518e-12
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.903127820947816e-17,
      "kkt": 1.0969415480122091e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.3386863626240206e-11,
      "kkt": 1.1142887827719772e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 4.294836708496064e-11,
      "kkt": 1.8229502701469242e-10
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.593788933635821e-10,
      "kkt": 5.210292104446818e-13
    },
    {
      "cell": "sample_size_H8_n128000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.3069442189882494e-11,
      "kkt": 1.2530666608501217e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.699910351371514e-11,
      "kkt": 9.215826073192407e-13
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 2.0816681711721685e-17,
      "kkt": 1.9149720871525222e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 3.514733643017465e-11,
      "kkt": 1.8573927660671397e-12
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 9.44423012017026e-12,
      "kkt": 9.26342336171615e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.7088531978348698e-11,
      "kkt": 3.2282119685755895e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.8282244601829376e-11,
      "kkt": 1.2850506249384441e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 3.4954678040932663e-15,
      "kkt": 1.8297266913408494e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 1.3293352529863967e-11,
      "kkt": 1.4108180769467626e-16
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.9524993561125257e-15,
      "kkt": 3.7994238831495775e-15
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.5311536760709288e-14,
      "kkt": 5.1011712215442984e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 6.2987809412717866e-15,
      "kkt": 4.933119884809045e-17
    },
    {
      "cell": "sample_size_H8_n128000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.357761539454998e-15,
      "kkt": 6.214511327415351e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.1657341758564144e-15,
      "kkt": 5.024924703764255e-15
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 8.613670920629146e-09,
      "kkt": 1.544445994705601e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.42861286636753e-17,
      "kkt": 1.553119612085485e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.128464117289285e-09,
      "kkt": 4.634720341886722e-15
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 9.339685275167042e-12,
      "kkt": 3.9853548439898814e-11
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.3877787807814457e-17,
      "kkt": 5.02663232218592e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 5.637851296924623e-18,
      "kkt": 8.483881999699072e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 3.447144630505661e-08,
      "kkt": 4.602573747472527e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 9.142034351761197e-12,
      "kkt": 1.586187778346293e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 2.6391651482271516e-08,
      "kkt": 5.084253629000432e-12
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 4.5102810375396984e-17,
      "kkt": 4.355782227960514e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_only",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 2.42861286636753e-17,
      "kkt": 1.6325374212200483e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_plus",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 1.477787683890064e-11,
      "kkt": 4.343105194058727e-14
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_plus",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 5.987245421668064e-12,
      "kkt": 8.532489222546485e-13
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_plus",
      "rep": 2,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 5.160497029699229e-12,
      "kkt": 1.0137972140380688e-12
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_minus",
      "rep": 0,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 1.4137926940271939e-12,
      "kkt": 5.0523821237824507e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_minus",
      "rep": 1,
      "objective_gap": 1.1102230246251565e-16,
      "coordinate_gap": 3.912094259650445e-11,
      "kkt": 1.1401849516617935e-14
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "confounded_minus",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 5.159449256719739e-13,
      "kkt": 1.1820514185523212e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "nonconfounded",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 6.28490037790641e-11,
      "kkt": 5.464243424055382e-15
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "nonconfounded",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 2.4560874167800506e-11,
      "kkt": 1.6280799950384173e-14
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "nonconfounded",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 6.655669071431447e-12,
      "kkt": 1.691520729908691e-14
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "center",
      "rep": 0,
      "objective_gap": 0.0,
      "coordinate_gap": 9.332812300755222e-16,
      "kkt": 5.819455160815945e-17
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "center",
      "rep": 1,
      "objective_gap": 0.0,
      "coordinate_gap": 9.974659986866641e-18,
      "kkt": 1.752612811822818e-16
    },
    {
      "cell": "sample_size_H8_n512000_early_calibration",
      "truth": "center",
      "rep": 2,
      "objective_gap": 0.0,
      "coordinate_gap": 1.4051260155412137e-16,
      "kkt": 1.3536264123481523e-16
    }
  ],
  "failures": [],
  "max_kkt": 1.9992956552458696e-10,
  "optimizer_status_counts": {
    "full_rank_newton": 17906,
    "rank_one_minimum_norm": 2894
  },
  "code_sha256": "f2e4ee4e7e6b4a35308b01c5c99559422ab65d92fe88639a3cf5744b688d82dd",
  "model_code_sha256": "6b1260ab83726e214a2c03b709569786efacb71bf2bfca48293d303ed9191ea2",
  "protocol_sha256": "369007e0f9b0d36c8a27777e98d80a494644c8f6fc24b63a0721cd3ab6f60a88",
  "interpretation": "Finite-parameter risk of joint full-log MLE under two equal expected-budget designs, not an empirical minimax proof."
}


==> anc/calibration_code/outputs/fair_scipy_validation.json <==
{
  "status": "PASS",
  "python": "3.12.13",
  "scipy": "1.18.0",
  "checks": [
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.344546861683284e-15,
      "scipy_kkt": 7.086276010426218e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.934737092756933e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.086276010426218e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.086276010426218e-13,
          "objective": 0.6234095233633609,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-17,
      "scipy_kkt": 1.4051260155412137e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.870062686457288e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4051260155412137e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4051260155412137e-13,
          "objective": 0.6271637943367441,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.3466645293623856e-12,
      "scipy_kkt": 1.752764600126966e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.578010705582393e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.752764600126966e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.752764600126966e-14,
          "objective": 0.6180722401176417,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.0531133177191805e-16,
      "scipy_kkt": 7.946208968601098e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.850654682948431e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.946208968601098e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.946208968601098e-11,
          "objective": 0.6221175189018276,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-16,
      "scipy_kkt": 4.010457244074672e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 9.397177480607866e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.010457244074672e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.010457244074672e-11,
          "objective": 0.6187148018469959,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 7.355227538141662e-16,
      "scipy_kkt": 9.519322552442588e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.631031018052177e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.519322552442588e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.519322552442588e-10,
          "objective": 0.6225117754166718,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.914335439641036e-16,
      "scipy_kkt": 1.0494799473903527e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.8460220291570693e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0494799473903527e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0494799473903527e-12,
          "objective": 0.6231128142714983,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.7380875344817923e-14,
      "scipy_kkt": 4.519456198170957e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.2618578057455032e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.519456198170957e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.519456198170957e-10,
          "objective": 0.6173982908526225,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 9.298252445777422e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.462961928468182e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.298252445777422e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.298252445777422e-11,
          "objective": 0.6212020910612392,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 1.0441647546599597e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.343914531001474e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0441647546599597e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0441647546599597e-13,
          "objective": 0.6242896164894602,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-17,
      "scipy_kkt": 1.9530710382298366e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.8403478047046562e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.9530710382298366e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9530710382298366e-10,
          "objective": 0.6280753906770944,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 8.167744258713583e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.966595273410036e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.167744258713583e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.167744258713583e-12,
          "objective": 0.6239537338379587,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.2235906732271928e-12,
      "scipy_kkt": 7.839426469091748e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.9526456493390576e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.839426469091748e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.839426469091748e-10,
          "objective": 0.629525352190555,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.7309044742528386e-13,
      "scipy_kkt": 4.1484871093899756e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.448246021000358e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.1484871093899756e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.1484871093899756e-13,
          "objective": 0.6185098777605993,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.915505337153235e-11,
      "scipy_kkt": 1.5210763204542843e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 8.17099643155017e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5210763204542843e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5210763204542843e-11,
          "objective": 0.6090488208142881,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 9.227872632688872e-11,
      "scipy_kkt": 6.265350738221542e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.202262389595983e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.265350738221542e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.265350738221542e-11,
          "objective": 0.6213563899415939,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 9.748492540984088e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.302702346139277e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.748492540984088e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.748492540984088e-09,
          "objective": 0.6093039173929506,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.8041124150158794e-16,
      "scipy_kkt": 8.174017018802715e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.904998712225051e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.174017018802715e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.174017018802715e-15,
          "objective": 0.5993452609116705,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.0816681711721685e-17,
      "scipy_kkt": 6.418476861114186e-15,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.6896206656014101e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.418476861114186e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.418476861114186e-15,
          "objective": 0.5950294824881456,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.86284321301855e-12,
      "scipy_kkt": 1.049375863981794e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.156864502757323e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.049375863981794e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.049375863981794e-11,
          "objective": 0.5945457792206439,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.3511949892297537e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.251602112563923e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.3511949892297537e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3511949892297537e-10,
          "objective": 0.6001678672241875,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.0122792321330962e-16,
      "scipy_kkt": 1.276019567786335e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.915363669010802e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.276019567786335e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.276019567786335e-10,
          "objective": 0.5983736774163828,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.0816681711721685e-17,
      "scipy_kkt": 4.85722573273506e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2351231148954867e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.85722573273506e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.85722573273506e-15,
          "objective": 0.6015102067275235,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 8.326672684688674e-17,
      "scipy_kkt": 2.143105137797363e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.211907294633278e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.143105137797363e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.143105137797363e-12,
          "objective": 0.604528318306035,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 5.342115638740097e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5125747876432172e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.342115638740097e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.342115638740097e-13,
          "objective": 0.6059203582729547,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 7.2791078720158e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.487066092630833e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.2791078720158e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.2791078720158e-12,
          "objective": 0.6052173271036168,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 9.71445146547012e-17,
      "scipy_kkt": 1.9605150836099483e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.392844173331298e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9605150836099483e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9605150836099483e-13,
          "objective": 0.6016229526805108,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.44222600213007e-11,
      "scipy_kkt": 5.496713570418699e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.1202403508179266e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.496713570418699e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.496713570418699e-10,
          "objective": 0.5930333493862554,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.755748324505646e-13,
      "scipy_kkt": 3.842193757597201e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.986626092056694e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.842193757597201e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.842193757597201e-09,
          "objective": 0.597817321971097,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.0373715775280345e-12,
      "scipy_kkt": 1.4599405018245193e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.711048829346808e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.4599405018245193e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4599405018245193e-11,
          "objective": 0.5979275729397819,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.2723780362655646e-12,
      "scipy_kkt": 2.063491044701493e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.377342668366758e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.063491044701493e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.063491044701493e-11,
          "objective": 0.5940908099698874,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 3,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.1796119636642288e-16,
      "scipy_kkt": 7.614742170147792e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.447273270815401e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.614742170147792e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.614742170147792e-14,
          "objective": 0.601168121119845,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 2.568912096934106e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.269118029202716e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.568912096934106e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.568912096934106e-11,
          "objective": 0.6562897074740814,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.122502256758253e-17,
      "scipy_kkt": 2.0748527895797508e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.30226904049691e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0748527895797508e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0748527895797508e-11,
          "objective": 0.6491026927469596,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.898059818321144e-16,
      "scipy_kkt": 1.3380990759870315e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.5607281012595138e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.3380990759870315e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3380990759870315e-11,
          "objective": 0.6503564385001417,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.245004513516506e-17,
      "scipy_kkt": 9.799189116393991e-09,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.0319881491027694e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.799189116393991e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.799189116393991e-09,
          "objective": 0.6523565887761493,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 7.216102715368322e-14,
      "scipy_kkt": 5.188512640363907e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1325565485442723e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.188512640363907e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.188512640363907e-10,
          "objective": 0.6503669603913314,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.0755285551056204e-16,
      "scipy_kkt": 1.196835131000995e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.275801489070588e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.196835131000995e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.196835131000995e-10,
          "objective": 0.6538385580288983,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.1672954269847935e-13,
      "scipy_kkt": 1.4334682444522295e-08,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.5153945206201076e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.4334682444522295e-08,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4334682444522295e-08,
          "objective": 0.6498467857958187,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.0122792321330962e-16,
      "scipy_kkt": 2.740863092043355e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0061396160665481e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.740863092043355e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.740863092043355e-16,
          "objective": 0.6505941289255299,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.3183898417423734e-16,
      "scipy_kkt": 1.5746876025346523e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.9673334062406695e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5746876025346523e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5746876025346523e-11,
          "objective": 0.6437448565456141,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.95516952522712e-16,
      "scipy_kkt": 6.16878249870556e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.3437477653098782e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.16878249870556e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.16878249870556e-11,
          "objective": 0.6453527069599992,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 9.107789869511329e-11,
      "scipy_kkt": 2.0070534123561856e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.8375014010363344e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0070534123561856e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0070534123561856e-10,
          "objective": 0.6435481298852352,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.4224732503009818e-16,
      "scipy_kkt": 6.890321646579878e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.3586354263850353e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.890321646579878e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.890321646579878e-15,
          "objective": 0.6541396163207123,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.7859151657528827e-12,
      "scipy_kkt": 7.967307369405319e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.2521914888606887e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.967307369405319e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.967307369405319e-13,
          "objective": 0.6511831530975816,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.684641051131642e-11,
      "scipy_kkt": 7.93530866016745e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.45399488660814e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.93530866016745e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.93530866016745e-12,
          "objective": 0.6490283050929861,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.3530843112619095e-16,
      "scipy_kkt": 1.1973422253674926e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.7036090380350153e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.1973422253674926e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1973422253674926e-11,
          "objective": 0.6517681396364616,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.451331218710777e-14,
      "scipy_kkt": 2.9204832996398977e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.271675886959649e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.9204832996398977e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.9204832996398977e-12,
          "objective": 0.6595510196056236,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 9.138120815599393e-12,
      "scipy_kkt": 1.9243174415040087e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.176724153510559e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.9243174415040087e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9243174415040087e-10,
          "objective": 0.6161289228468944,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.734723475976807e-16,
      "scipy_kkt": 2.1798486279922535e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2447377156776795e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.1798486279922535e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1798486279922535e-10,
          "objective": 0.6156310227981959,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.632783294297951e-17,
      "scipy_kkt": 3.0346476026510416e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.174791233881649e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.0346476026510416e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.0346476026510416e-10,
          "objective": 0.6107146687646814,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.122502256758253e-17,
      "scipy_kkt": 6.054878820549447e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.5278390491934033e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.054878820549447e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.054878820549447e-14,
          "objective": 0.6146121185940907,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.487865800153259e-16,
      "scipy_kkt": 2.134580706636413e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.732880753977042e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.134580706636413e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.134580706636413e-12,
          "objective": 0.613161033223901,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.457167719820518e-16,
      "scipy_kkt": 2.6104118866498993e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.772465838660423e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.6104118866498993e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6104118866498993e-13,
          "objective": 0.6228673673556225,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.1726730697603216e-15,
      "scipy_kkt": 1.1512318875972483e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.401898124837487e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1512318875972483e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1512318875972483e-13,
          "objective": 0.6186763453811618,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.2247500583151272e-10,
      "scipy_kkt": 1.4457393615607828e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.0824818392227726e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.4457393615607828e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4457393615607828e-11,
          "objective": 0.626842250443491,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0408340855860843e-17,
      "scipy_kkt": 9.26754506469507e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.841388153067669e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 9.26754506469507e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.26754506469507e-12,
          "objective": 0.6114198995004534,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.558788202682404e-10,
      "scipy_kkt": 2.8605000312875717e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.018343990885853e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.8605000312875717e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.8605000312875717e-12,
          "objective": 0.6157648723935983,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.5878901665766776e-10,
      "scipy_kkt": 1.7803460095056067e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.483852872327887e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.7803460095056067e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7803460095056067e-11,
          "objective": 0.6178821119690361,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.211530875622202e-14,
      "scipy_kkt": 2.8022674458672014e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.1394865046264755e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.8022674458672014e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.8022674458672014e-11,
          "objective": 0.6211646379426865,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.311756672872093e-13,
      "scipy_kkt": 2.3038113083906353e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.369905479140179e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.3038113083906353e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.3038113083906353e-11,
          "objective": 0.6169045967638014,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.8163916471489756e-17,
      "scipy_kkt": 2.113911580503558e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.208016656821357e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.113911580503558e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.113911580503558e-10,
          "objective": 0.6172140525138752,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.0767237795805684e-11,
      "scipy_kkt": 3.84626983040981e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.0308702636251397e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.84626983040981e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.84626983040981e-11,
          "objective": 0.61313461943354,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 4,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.7021583795240325e-10,
      "scipy_kkt": 6.044543338079578e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.623398664442945e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.044543338079578e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.044543338079578e-11,
          "objective": 0.6095611346360883,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.4303831516747643e-12,
      "scipy_kkt": 6.35407325713655e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1513028568287164e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.35407325713655e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.35407325713655e-11,
          "objective": 0.6582368979608826,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.460151444199198e-13,
      "scipy_kkt": 1.1434078510397239e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 8.194031390906797e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.1434078510397239e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1434078510397239e-11,
          "objective": 0.6654688966456566,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.4358982752815663e-11,
      "scipy_kkt": 2.0578243969948673e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.9394178063801846e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0578243969948673e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0578243969948673e-12,
          "objective": 0.654084226709491,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.4051260155412137e-16,
      "scipy_kkt": 7.409524382939736e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.7350704206720025e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.409524382939736e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.409524382939736e-14,
          "objective": 0.6642204628833142,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.3678294608077124e-15,
      "scipy_kkt": 1.8949700610754183e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2256556949918895e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.8949700610754183e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8949700610754183e-09,
          "objective": 0.6577851745680808,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.345915988190896e-14,
      "scipy_kkt": 8.349681189512292e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5563036970256405e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.349681189512292e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.349681189512292e-12,
          "objective": 0.6587384127977738,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 9.679537038218e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.3251449064731755e-09,
      "scipy_success": true,
      "scipy_message": "Optimization terminated successfully",
      "first_library_kkt": 0.006485401062209611,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.006485401062209611,
          "objective": 0.6549597806270685,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 9.679537038218e-09,
          "objective": 0.6549188024215704,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.263014858312374e-15,
      "scipy_kkt": 4.0097475079853284e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.177009635588977e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.0097475079853284e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.0097475079853284e-10,
          "objective": 0.6576113333595615,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.8908485888147197e-16,
      "scipy_kkt": 8.810382111368309e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.1425521906935927e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.810382111368309e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.810382111368309e-12,
          "objective": 0.6637332880017197,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.117434254131581e-17,
      "scipy_kkt": 1.0788852450316355e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.4773260739731064e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0788852450316355e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0788852450316355e-13,
          "objective": 0.6591845988249146,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.105369161624186e-11,
      "scipy_kkt": 6.38830134624957e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.795857212938401e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.38830134624957e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.38830134624957e-13,
          "objective": 0.6562746128286743,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.28583859910259e-17,
      "scipy_kkt": 1.2187681419639773e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.622569688139677e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2187681419639773e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2187681419639773e-12,
          "objective": 0.6544696304267981,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.717376241217039e-16,
      "scipy_kkt": 1.1216142511288885e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.6588878668243332e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.1216142511288885e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1216142511288885e-10,
          "objective": 0.6574423856454145,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 8.18216050468834e-11,
      "scipy_kkt": 1.0668549377257364e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.9274457030427072e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0668549377257364e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0668549377257364e-16,
          "objective": 0.6597555489833329,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.604228440844963e-16,
      "scipy_kkt": 5.531857584853417e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5459218974389621e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.531857584853417e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.531857584853417e-10,
          "objective": 0.6555778064610812,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.8214596497756474e-17,
      "scipy_kkt": 9.048104852166228e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.184939374207719e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.048104852166228e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.048104852166228e-10,
          "objective": 0.6491781491910563,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 7.632783294297951e-17,
      "scipy_kkt": 2.5008415477367762e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.274802734016703e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.5008415477367762e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.5008415477367762e-12,
          "objective": 0.6235417841269595,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.377642775528102e-17,
      "scipy_kkt": 1.823069473161354e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0105527525894331e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.823069473161354e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.823069473161354e-12,
          "objective": 0.6278736787421827,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 4.065497938299245e-14,
      "scipy_kkt": 1.5271438627562084e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.1919258902668446e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5271438627562084e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5271438627562084e-12,
          "objective": 0.6289571846438229,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.4311468676808659e-16,
      "scipy_kkt": 1.0942843853278816e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.35304831175398e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0942843853278816e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0942843853278816e-12,
          "objective": 0.6287699761495932,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0108407166864453e-13,
      "scipy_kkt": 1.9426812589151687e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.944795878840779e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9426812589151687e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9426812589151687e-12,
          "objective": 0.6278389139654201,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.0306980803327406e-17,
      "scipy_kkt": 2.802459635881105e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.300154289785027e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.802459635881105e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.802459635881105e-10,
          "objective": 0.6182682005795204,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.8163916471489756e-17,
      "scipy_kkt": 6.779582537724815e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.8832419651504395e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.779582537724815e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.779582537724815e-11,
          "objective": 0.6217147540273916,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.979727989493313e-17,
      "scipy_kkt": 1.5330170605176718e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1649924150369806e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5330170605176718e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5330170605176718e-09,
          "objective": 0.6275318390364999,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.0435819703124025e-11,
      "scipy_kkt": 6.47277370591226e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.7166867633841036e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.47277370591226e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.47277370591226e-14,
          "objective": 0.6231617081355001,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.62701274464672e-12,
      "scipy_kkt": 1.9081958235744878e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.182364969820604e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9081958235744878e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9081958235744878e-17,
          "objective": 0.6339550610502196,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.847089727481716e-17,
      "scipy_kkt": 3.1594351961039546e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.838941656566288e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.1594351961039546e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.1594351961039546e-09,
          "objective": 0.6179907884334996,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.211772431870429e-17,
      "scipy_kkt": 1.1742943856890564e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.187452468107367e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.1742943856890564e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1742943856890564e-11,
          "objective": 0.6232399298029941,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.4815676423484145e-11,
      "scipy_kkt": 1.5537499238604813e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 6.54226464669172e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5537499238604813e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5537499238604813e-11,
          "objective": 0.6295902007169425,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.5704078582554644e-13,
      "scipy_kkt": 8.791931089408012e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.8075897549596487e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 8.791931089408012e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.791931089408012e-10,
          "objective": 0.6197156577439893,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.437907069083536e-13,
      "scipy_kkt": 2.949824880887908e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.178417760044352e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.949824880887908e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.949824880887908e-10,
          "objective": 0.6252445513741305,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 5,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 4.778764189916629e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.6908696665041134e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.778764189916629e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.778764189916629e-12,
          "objective": 0.6194150663806208,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 7.048181482893767e-15,
      "scipy_kkt": 1.345494896054511e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.6653345369377348e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.345494896054511e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.345494896054511e-16,
          "objective": 0.6595130552645245,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.8656083622392572e-14,
      "scipy_kkt": 2.767729621877546e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.036143807008898e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.767729621877546e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.767729621877546e-13,
          "objective": 0.663148293894344,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.4354836763708079e-16,
      "scipy_kkt": 1.4354836763708079e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.938893903907228e-18,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4354836763708079e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4354836763708079e-16,
          "objective": 0.6591019701525196,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.9898639947466563e-17,
      "scipy_kkt": 4.650186485877228e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.0947055761878488e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.650186485877228e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.650186485877228e-11,
          "objective": 0.6597861831378886,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.3873728474964615e-15,
      "scipy_kkt": 1.5851035761738075e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.424616477180734e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5851035761738075e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5851035761738075e-16,
          "objective": 0.6607633732832975,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 8.719213502247913e-13,
      "scipy_kkt": 7.83871320717694e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.833799778694356e-11,
      "scipy_success": true,
      "scipy_message": "Optimization terminated successfully",
      "first_library_kkt": 0.0028788422617258796,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0028788422617258796,
          "objective": 0.656762143761837,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 7.83871320717694e-11,
          "objective": 0.6567421946021685,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.649790109554573e-16,
      "scipy_kkt": 6.795996491254508e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.4143919502561673e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.795996491254508e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.795996491254508e-12,
          "objective": 0.6587848686449044,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.9522825156780286e-16,
      "scipy_kkt": 2.061068329894944e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.5102810375396984e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.061068329894944e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.061068329894944e-16,
          "objective": 0.662945948304045,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.6238555559120478e-12,
      "scipy_kkt": 3.2873009869760494e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.354115596376772e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.2873009869760494e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.2873009869760494e-16,
          "objective": 0.6537093564484202,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6479873021779667e-17,
      "scipy_kkt": 1.3845261742639892e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.1676050671336498e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.3845261742639892e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3845261742639892e-14,
          "objective": 0.6576279996982769,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.565197162635485e-17,
      "scipy_kkt": 2.7128383740804285e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.494327992045967e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.7128383740804285e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.7128383740804285e-11,
          "objective": 0.654972421547949,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.6649411493582789e-10,
      "scipy_kkt": 1.8071481810988388e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5246271606317308e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8071481810988388e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8071481810988388e-15,
          "objective": 0.6620532621277535,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.6263032587282567e-17,
      "scipy_kkt": 1.6263032587282567e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.122502256758253e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.6263032587282567e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6263032587282567e-17,
          "objective": 0.6663269953898825,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.254756884673137e-11,
      "scipy_kkt": 1.0689916772957386e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.220743686476739e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.0689916772957386e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0689916772957386e-09,
          "objective": 0.6623624707425906,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.461844948013606e-17,
      "scipy_kkt": 8.00835092684693e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.887379141862766e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.00835092684693e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.00835092684693e-15,
          "objective": 0.6608147214836234,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.7066209556659828e-14,
      "scipy_kkt": 1.6416220735213094e-09,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.799479568455168e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.6416220735213094e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6416220735213094e-09,
          "objective": 0.6654622812312333,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.830473686658678e-18,
      "scipy_kkt": 2.1019193330307218e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.4719163388132728e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1019193330307218e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1019193330307218e-12,
          "objective": 0.62618364855318,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6473150968310257e-13,
      "scipy_kkt": 5.161765979921906e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0406744910262944e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.161765979921906e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.161765979921906e-12,
          "objective": 0.6378128558169405,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.573291514769427e-11,
      "scipy_kkt": 6.490586063404025e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 4.018139987405078e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.490586063404025e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.490586063404025e-12,
          "objective": 0.6377146639021131,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.676151381197371e-17,
      "scipy_kkt": 4.1430370419093254e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.174987158910852e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.1430370419093254e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.1430370419093254e-12,
          "objective": 0.6177371299679111,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 9.089075629284404e-11,
      "scipy_kkt": 2.3084757629771024e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.5153562432645984e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.3084757629771024e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.3084757629771024e-11,
          "objective": 0.6340861309520517,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6436504934880247e-16,
      "scipy_kkt": 7.888535744765557e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.124051794507366e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.888535744765557e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.888535744765557e-12,
          "objective": 0.628914915380508,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.4155461051528215e-11,
      "scipy_kkt": 1.473503821129013e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.138756517004573e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.473503821129013e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.473503821129013e-10,
          "objective": 0.6232383703239932,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.806321151681667e-11,
      "scipy_kkt": 9.876833422309272e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.867509338981392e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.876833422309272e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.876833422309272e-11,
          "objective": 0.6309051564637853,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.3704315460216776e-16,
      "scipy_kkt": 3.6869276880645285e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.406692177301053e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.6869276880645285e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.6869276880645285e-10,
          "objective": 0.6263769865763233,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.3501659339165695e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.165918304765981e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.3501659339165695e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3501659339165695e-10,
          "objective": 0.617798913740347,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.092916029163455e-11,
      "scipy_kkt": 1.6154049018585193e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.3899271450744664e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.6154049018585193e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6154049018585193e-11,
          "objective": 0.6193574526350771,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.927345865710862e-17,
      "scipy_kkt": 1.3118235881251494e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 7.984177555209193e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.3118235881251494e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3118235881251494e-12,
          "objective": 0.6206440357772296,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0451708942760263e-16,
      "scipy_kkt": 5.778797579347739e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.3704315460216776e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.778797579347739e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.778797579347739e-16,
          "objective": 0.6286575899592216,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.5162807034257986e-10,
      "scipy_kkt": 7.082858605178544e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.264071304909244e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.082858605178544e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.082858605178544e-13,
          "objective": 0.6265222213205144,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 4.894489045829953e-11,
      "scipy_kkt": 1.6355373175583332e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.5294681493527307e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.6355373175583332e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6355373175583332e-10,
          "objective": 0.6257569396196196,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 6,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.3444106938820255e-16,
      "scipy_kkt": 1.6268164528161766e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.084160400344203e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.6268164528161766e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6268164528161766e-09,
          "objective": 0.6239320556737955,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.211118397751899e-11,
      "scipy_kkt": 7.297967189335425e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.4045012295425003e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.297967189335425e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.297967189335425e-12,
          "objective": 0.6622304765034314,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 7.197150861393276e-14,
      "scipy_kkt": 1.48318857196017e-16,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.7024576193236385e-14,
      "scipy_success": true,
      "scipy_message": "Independent SciPy brentq edges and root interior",
      "first_library_kkt": 0.0008774987474665853,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0008774987474665853,
          "objective": 0.6579145466504055,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 1.8153179238424803e-07,
          "objective": 0.6579026151111698,
          "success": true
        },
        {
          "method": "brentq_edges_root_interior",
          "kkt": 1.48318857196017e-16,
          "objective": 0.657902615111166,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.937601472715911e-12,
      "scipy_kkt": 8.026890783996432e-15,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.090322706593817e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.026890783996432e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.026890783996432e-15,
          "objective": 0.6612007614268695,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.0804714328099818e-13,
      "scipy_kkt": 1.7124973314408543e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.5326962749261384e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7124973314408543e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7124973314408543e-16,
          "objective": 0.6617853266002846,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 7.834444898380255e-16,
      "scipy_kkt": 4.9439619065339e-17,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.6653345369377348e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.9439619065339e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.9439619065339e-17,
          "objective": 0.6669777011962367,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 7.958043946043603e-17,
      "scipy_kkt": 7.958043946043603e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.42861286636753e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.958043946043603e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.958043946043603e-17,
          "objective": 0.6601808194163692,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.535882082602361e-15,
      "scipy_kkt": 1.7864616036478154e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.858824288409778e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7864616036478154e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7864616036478154e-14,
          "objective": 0.6617455316108661,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.4690589239876872e-12,
      "scipy_kkt": 2.6456151310493004e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.4018361332857054e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.6456151310493004e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6456151310493004e-10,
          "objective": 0.6566609589965788,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.450662506785605e-16,
      "scipy_kkt": 5.866976609397723e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.3799011846366005e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.866976609397723e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.866976609397723e-12,
          "objective": 0.657592179033255,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.5937771935536915e-16,
      "scipy_kkt": 5.471606241008731e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.420994820231172e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.471606241008731e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.471606241008731e-13,
          "objective": 0.6635587054060723,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.678144361630834e-11,
      "scipy_kkt": 1.0664212568567422e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.173391047832212e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0664212568567422e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0664212568567422e-15,
          "objective": 0.65440503573409,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 5.108760636751697e-15,
      "scipy_kkt": 6.204989492055238e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.0925541854843743e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.204989492055238e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.204989492055238e-10,
          "objective": 0.6658839400819897,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.1351618429966681e-13,
      "scipy_kkt": 3.404394821604484e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.6621066462340082e-14,
      "scipy_success": true,
      "scipy_message": "Independent SciPy brentq edges and root interior",
      "first_library_kkt": 0.0009014571952995633,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0009014571952995633,
          "objective": 0.6611689392954079,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 1.0653078849176111e-07,
          "objective": 0.6611563794289026,
          "success": true
        },
        {
          "method": "brentq_edges_root_interior",
          "kkt": 3.404394821604484e-17,
          "objective": 0.6611563794289013,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.60145115655153e-13,
      "scipy_kkt": 4.87890977618477e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5396191266336956e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.87890977618477e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.87890977618477e-17,
          "objective": 0.6637625991274408,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.361732751176575e-17,
      "scipy_kkt": 3.7947076036992655e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.5102810375396984e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.7947076036992655e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.7947076036992655e-17,
          "objective": 0.660051728716553,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.381711131764334e-12,
      "scipy_kkt": 1.8062808193608504e-15,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.5037918826843466e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8062808193608504e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8062808193608504e-15,
          "objective": 0.6577661858517134,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.2253683271133973e-14,
      "scipy_kkt": 6.743737512859838e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.883246584874712e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.743737512859838e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.743737512859838e-17,
          "objective": 0.6194220907715664,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6046192152785466e-17,
      "scipy_kkt": 1.1230428479530596e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.425100481013743e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1230428479530596e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1230428479530596e-12,
          "objective": 0.6381870278348991,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.590515030073906e-14,
      "scipy_kkt": 1.7945408613967428e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.818230454033511e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7945408613967428e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7945408613967428e-12,
          "objective": 0.6188698681763712,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.3444106938820255e-17,
      "scipy_kkt": 2.109620150011343e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.071772417128642e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.109620150011343e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.109620150011343e-12,
          "objective": 0.6236798296796187,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.8626003477361106e-12,
      "scipy_kkt": 3.3335506664095016e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 5.490274901376324e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3335506664095016e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3335506664095016e-12,
          "objective": 0.6237323430866222,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.3275743192027214e-14,
      "scipy_kkt": 2.1315013556261198e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.4578576940956793e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1315013556261198e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1315013556261198e-12,
          "objective": 0.626265816918817,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.207801220148852e-16,
      "scipy_kkt": 1.851664178974602e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.235938779242112e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.851664178974602e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.851664178974602e-10,
          "objective": 0.6331915726291089,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 8.834549996943053e-11,
      "scipy_kkt": 5.043708506402567e-16,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.893232098870712e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.043708506402567e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.043708506402567e-16,
          "objective": 0.6254944735446827,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.4453023196650538e-10,
      "scipy_kkt": 1.986499072875736e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.478175106407804e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.986499072875736e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.986499072875736e-13,
          "objective": 0.6261195838783602,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.2045486136313954e-16,
      "scipy_kkt": 1.7888608570782935e-09,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 6.085550070811241e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.7888608570782935e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7888608570782935e-09,
          "objective": 0.615141633668267,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 4.1426907477354336e-12,
      "scipy_kkt": 1.478965604498339e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 8.959950836828767e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.478965604498339e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.478965604498339e-13,
          "objective": 0.6348210095964834,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.418476861114186e-17,
      "scipy_kkt": 3.2340449762635615e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.078985413324965e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.2340449762635615e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.2340449762635615e-14,
          "objective": 0.6178587666960513,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.4760171166902647e-12,
      "scipy_kkt": 5.3330386981520483e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.167850952198961e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.3330386981520483e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.3330386981520483e-14,
          "objective": 0.6173266605593505,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.992751004295748e-17,
      "scipy_kkt": 8.650187770936624e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.1851964682184644e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.650187770936624e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.650187770936624e-14,
          "objective": 0.6309260206022836,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.470865510088686e-13,
      "scipy_kkt": 2.436099607629194e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 7.828796638742475e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.436099607629194e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.436099607629194e-12,
          "objective": 0.6310388852730365,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 7,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.703751068519611e-12,
      "scipy_kkt": 3.14176950731368e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.2021107234638784e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.14176950731368e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.14176950731368e-10,
          "objective": 0.6310149196027756,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0429677954615357e-13,
      "scipy_kkt": 1.2836953722228372e-16,
      "custom_minus_scipy_objective": 2.220446049250313e-16,
      "coordinate_gap": 2.4234086959395995e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2836953722228372e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2836953722228372e-16,
          "objective": 0.6646985474771439,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 1.5361045768713666e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03609842311804168,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5361045768713666e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5361045768713666e-12,
          "objective": 0.6651048679511196,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 3.3806291099836017e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.033654335441552004,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3806291099836017e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3806291099836017e-14,
          "objective": 0.6561470696389862,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.614364446098307e-16,
      "scipy_kkt": 1.5995468838347904e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.8062261675797515e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5995468838347904e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5995468838347904e-12,
          "objective": 0.654644798279897,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0581813203458523e-16,
      "scipy_kkt": 2.3976827467908635e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.6479126930852885e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.3976827467908635e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.3976827467908635e-13,
          "objective": 0.6589253464697968,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 7.611099250848241e-16,
      "scipy_kkt": 5.6111712498641e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.3195694537060376e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.6111712498641e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.6111712498641e-13,
          "objective": 0.660555970299851,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.205632815803881e-16,
      "scipy_kkt": 6.505213034913027e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.551115123125783e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.505213034913027e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.505213034913027e-17,
          "objective": 0.6593571236391352,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.887277748980625e-13,
      "scipy_kkt": 3.802231966776315e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5171891520893155e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.802231966776315e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.802231966776315e-14,
          "objective": 0.6632167144917671,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.481113196717044e-11,
      "scipy_kkt": 2.3960868011929648e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.0118608168306906e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.3960868011929648e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.3960868011929648e-17,
          "objective": 0.6544659543112559,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.1618991319360958e-16,
      "scipy_kkt": 2.1618991319360958e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.336808689942018e-19,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1618991319360958e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1618991319360958e-16,
          "objective": 0.657866205910205,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.6805133673525319e-16,
      "scipy_kkt": 7.365388409851653e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.7130658870601057e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.365388409851653e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.365388409851653e-12,
          "objective": 0.6614856783892176,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.385950795939621e-17,
      "scipy_kkt": 2.0381482959686004e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.78089789979208e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0381482959686004e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0381482959686004e-14,
          "objective": 0.6594986256667965,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.755676325489787e-15,
      "scipy_kkt": 5.5022826572770356e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1938366961672386e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.5022826572770356e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.5022826572770356e-14,
          "objective": 0.6628185258244812,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.5854349003661135e-14,
      "scipy_kkt": 1.5070410197548512e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.43769498715119e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5070410197548512e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5070410197548512e-16,
          "objective": 0.656092423981957,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.333095940030953e-15,
      "scipy_kkt": 7.218618064408489e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.339206523454095e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.218618064408489e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.218618064408489e-16,
          "objective": 0.6610113092994867,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.2473745994445729e-16,
      "scipy_kkt": 1.057679985261295e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.482077043897135e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.057679985261295e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.057679985261295e-12,
          "objective": 0.6609205859713837,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 4.87890977618477e-17,
      "scipy_kkt": 2.6041585367070005e-09,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.337916999410993e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.6041585367070005e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6041585367070005e-09,
          "objective": 0.6297012856826361,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.83772268236293e-17,
      "scipy_kkt": 4.248386999182799e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.7563743782165204e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.248386999182799e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.248386999182799e-11,
          "objective": 0.6224545432493566,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.733235942604551e-12,
      "scipy_kkt": 1.0959124233100859e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.8381693656663884e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.0959124233100859e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0959124233100859e-11,
          "objective": 0.6186312048876353,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.373359096801599e-10,
      "scipy_kkt": 1.1021424658336221e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0758163110358154e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1021424658336221e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1021424658336221e-13,
          "objective": 0.6233300528991832,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.0981872489445053e-11,
      "scipy_kkt": 4.2776649410158907e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.5223004298098308e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.2776649410158907e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.2776649410158907e-10,
          "objective": 0.6276283219515019,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.854406807086598e-13,
      "scipy_kkt": 1.9436400048016694e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.138805943954218e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.9436400048016694e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9436400048016694e-10,
          "objective": 0.620364144521964,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.4091153374348742e-13,
      "scipy_kkt": 2.080583968999683e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.9858060468512804e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.080583968999683e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.080583968999683e-16,
          "objective": 0.6327530641005882,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.052075093710414e-13,
      "scipy_kkt": 6.765421556309548e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2321393905168065e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.765421556309548e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.765421556309548e-13,
          "objective": 0.6270541222760702,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 9.784924606681678e-17,
      "scipy_kkt": 3.5099435293992065e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.62164506454377e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.5099435293992065e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.5099435293992065e-13,
          "objective": 0.6207723735677866,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.870248747537495e-17,
      "scipy_kkt": 7.261250959235757e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.7725695003755213e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.261250959235757e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.261250959235757e-11,
          "objective": 0.6252137057270593,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 9.492144570355521e-11,
      "scipy_kkt": 1.249000902703301e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.579436837735205e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.249000902703301e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.249000902703301e-16,
          "objective": 0.6165859585724942,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.1687573532067645e-17,
      "scipy_kkt": 1.2495430037895439e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.2551405187698492e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2495430037895439e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2495430037895439e-16,
          "objective": 0.6180807387533105,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 2.1603691058302843e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.167205627074292e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1603691058302843e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1603691058302843e-12,
          "objective": 0.6289950595373595,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 9.71445146547012e-17,
      "scipy_kkt": 7.675804436502176e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.6519771661727134e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.675804436502176e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.675804436502176e-14,
          "objective": 0.6254970518033981,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.673617379884035e-17,
      "scipy_kkt": 4.6255218405510945e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.0962473076813204e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.6255218405510945e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.6255218405510945e-11,
          "objective": 0.6273923632356789,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 8,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.1539380562197721e-14,
      "scipy_kkt": 5.591885461619928e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.1196516764021567e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.591885461619928e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.591885461619928e-12,
          "objective": 0.6244915673712595,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0061396160665481e-16,
      "scipy_kkt": 1.1746159600534156e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.7641083866214444e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1746159600534156e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1746159600534156e-13,
          "objective": 0.6588721936222885,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.4410694859634532e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03258326148306212,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4410694859634532e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4410694859634532e-13,
          "objective": 0.661287543479172,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 2.1923018955760654e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.035694591685975836,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1923018955760654e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1923018955760654e-12,
          "objective": 0.6611413476721836,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 5.987987883315782e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03773687408143258,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.987987883315782e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.987987883315782e-13,
          "objective": 0.667408552988819,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.4727802311043092e-14,
      "scipy_kkt": 8.753414659778969e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.0269202982703405e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.753414659778969e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.753414659778969e-13,
          "objective": 0.6591926695594239,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.786752591523502e-17,
      "scipy_kkt": 4.786752591523502e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.469446951953614e-18,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.786752591523502e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.786752591523502e-17,
          "objective": 0.6656470922203415,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.620882247865829e-17,
      "scipy_kkt": 8.109263044051018e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.899869150889799e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.109263044051018e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.109263044051018e-14,
          "objective": 0.6629501400390365,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.1982199047143602e-16,
      "scipy_kkt": 5.217644513059311e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2249055936219833e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.217644513059311e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.217644513059311e-12,
          "objective": 0.6608645251208227,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.4321321906152207e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.028341021763660407,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4321321906152207e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4321321906152207e-12,
          "objective": 0.6651139158729023,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 4.446443213623752e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03707934159335383,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.446443213623752e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.446443213623752e-14,
          "objective": 0.6560709433391175,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.8429702208777599e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03524546973647381,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8429702208777599e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8429702208777599e-13,
          "objective": 0.6577273572992587,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 3.3784086639343514e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.033978769347605756,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3784086639343514e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3784086639343514e-13,
          "objective": 0.6561043290067092,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 1.0947354134316356e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03531242597989859,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.0947354134316356e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0947354134316356e-12,
          "objective": 0.6635345589478084,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 1.4834800055041342e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03680376986791503,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4834800055041342e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4834800055041342e-12,
          "objective": 0.6635907982882643,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 9.24542560565289e-14,
      "scipy_kkt": 1.5458579175845616e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.635907894206092e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5458579175845616e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5458579175845616e-10,
          "objective": 0.6592776446418416,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.1062964660498746e-14,
      "scipy_kkt": 9.573505183047004e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.652001420334955e-15,
      "scipy_success": true,
      "scipy_message": "Independent SciPy brentq edges and root interior",
      "first_library_kkt": 0.0010627790384233535,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0010627790384233535,
          "objective": 0.6604395432185004,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 1.4606292236959365e-07,
          "objective": 0.6604218449166744,
          "success": true
        },
        {
          "method": "brentq_edges_root_interior",
          "kkt": 9.573505183047004e-17,
          "objective": 0.6604218449166719,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.93574062229618e-14,
      "scipy_kkt": 3.657019131964034e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.3806410875671915e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.657019131964034e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.657019131964034e-12,
          "objective": 0.6332886574460428,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.5127456499139953e-13,
      "scipy_kkt": 8.797129691373584e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 6.657209505878114e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.797129691373584e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.797129691373584e-14,
          "objective": 0.6229347764577216,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.249000902703301e-16,
      "scipy_kkt": 1.880440247958859e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 6.173880851001456e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.880440247958859e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.880440247958859e-13,
          "objective": 0.6221457518760448,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.2765144496995617e-10,
      "scipy_kkt": 3.43848560735438e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0273005363048426e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.43848560735438e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.43848560735438e-12,
          "objective": 0.6299993381734829,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.0408340855860843e-16,
      "scipy_kkt": 1.734723475976807e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.85722573273506e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.734723475976807e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.734723475976807e-16,
          "objective": 0.6324233725994948,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.068381494384596e-12,
      "scipy_kkt": 1.4290735966555196e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.2681219846542615e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.4290735966555196e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4290735966555196e-11,
          "objective": 0.6271625539813668,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 4.4048098502003086e-14,
      "scipy_kkt": 3.5952864296806553e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.162350437595606e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.5952864296806553e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.5952864296806553e-10,
          "objective": 0.6305955672765655,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.603472992745992e-14,
      "scipy_kkt": 5.566325178563147e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.198374732780394e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.566325178563147e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.566325178563147e-12,
          "objective": 0.6222417463112437,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 2.7103158606323063e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 5.793637791740025e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.7103158606323063e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.7103158606323063e-10,
          "objective": 0.6222711517782865,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 9.71445146547012e-17,
      "scipy_kkt": 9.53208345588763e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.8007401125785805e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 9.53208345588763e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.53208345588763e-12,
          "objective": 0.6200524020534158,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.326672684688674e-17,
      "scipy_kkt": 2.500041840214351e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.538044857087641e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.500041840214351e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.500041840214351e-12,
          "objective": 0.6203081739326783,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.6068926451425796e-11,
      "scipy_kkt": 2.1038726316646716e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.5362289485529885e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1038726316646716e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1038726316646716e-14,
          "objective": 0.6181627348101846,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.501671588945214e-13,
      "scipy_kkt": 1.8465229345565604e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 7.828453163494231e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8465229345565604e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8465229345565604e-12,
          "objective": 0.632149487957721,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.484501741648273e-14,
      "scipy_kkt": 9.975208437040806e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4642636044642776e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 9.975208437040806e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.975208437040806e-10,
          "objective": 0.6278743892431415,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.9057676270417545e-10,
      "scipy_kkt": 5.551115123125783e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.036387370176531e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.551115123125783e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.551115123125783e-17,
          "objective": 0.6294517887413607,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 9,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.23570639568527e-13,
      "scipy_kkt": 6.892916792899939e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.765848314267849e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.892916792899939e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.892916792899939e-12,
          "objective": 0.6328672782883937,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 3.499978085130806e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.031882087131818046,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.499978085130806e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.499978085130806e-13,
          "objective": 0.6610053176948194,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 7.370215548974102e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.035139423160147974,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.370215548974102e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.370215548974102e-13,
          "objective": 0.6618665200619511,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 7.549516567451064e-15,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.03252662230491491,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.549516567451064e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.549516567451064e-15,
          "objective": 0.6584082825995025,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 2.7755575615628914e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.032440486483651276,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.7755575615628914e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.7755575615628914e-14,
          "objective": 0.6581017721591722,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 9.318656957191251e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03795602894335427,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 9.318656957191251e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.318656957191251e-13,
          "objective": 0.6591088605419007,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 3.4705571749782393e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03316824077092554,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.4705571749782393e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.4705571749782393e-13,
          "objective": 0.6582273322693193,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.080679800484322e-15,
      "scipy_kkt": 2.6020852139652106e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1830814106161824e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.6020852139652106e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6020852139652106e-17,
          "objective": 0.663175199682728,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 1.6148193893172902e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.03276405650525113,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.6148193893172902e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6148193893172902e-13,
          "objective": 0.6632980342754029,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 8.881784197001252e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03799999999999992,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.881784197001252e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.881784197001252e-16,
          "objective": 0.6597725569700201,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 3.634176293232372e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.026625111745644966,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.634176293232372e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.634176293232372e-11,
          "objective": 0.6604447523123819,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 6.661338147750939e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.038000000000000075,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.661338147750939e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.661338147750939e-16,
          "objective": 0.6602515907979136,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 4.440892098500626e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.01700500175040798,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.440892098500626e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.440892098500626e-16,
          "objective": 0.6548780301633865,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 8.222311720373909e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03430031359661316,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.222311720373909e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.222311720373909e-13,
          "objective": 0.6603874718256283,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 1.1803336086302352e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03578984298122042,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1803336086302352e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1803336086302352e-12,
          "objective": 0.6609460917511989,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 1.5554224574998443e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03189350918322075,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5554224574998443e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5554224574998443e-13,
          "objective": 0.6650966200890438,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 3.497646616779093e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.034647751160050866,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.497646616779093e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.497646616779093e-12,
          "objective": 0.6607373120814415,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 2.867150961094467e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.94850296692573e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.867150961094467e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.867150961094467e-13,
          "objective": 0.6271326867579758,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.742178871808278e-13,
      "scipy_kkt": 9.243439347272897e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 9.739431483524186e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 9.243439347272897e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.243439347272897e-13,
          "objective": 0.6246323803021487,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 4.269195788553226e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.880772433938033e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.269195788553226e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.269195788553226e-09,
          "objective": 0.6304495203235767,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.5265566588595902e-16,
      "scipy_kkt": 2.0234415532005556e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.9361765102597914e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0234415532005556e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0234415532005556e-10,
          "objective": 0.6141022358586512,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.1973035330423727e-13,
      "scipy_kkt": 2.0130980216137573e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.596775655090312e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0130980216137573e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0130980216137573e-12,
          "objective": 0.6244863624533609,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.335054454822739e-12,
      "scipy_kkt": 6.540323838066797e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.628553179093387e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.540323838066797e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.540323838066797e-13,
          "objective": 0.6325184338237912,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.483097392262493e-11,
      "scipy_kkt": 1.0933734057028133e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.491334991418849e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.0933734057028133e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0933734057028133e-09,
          "objective": 0.6351481714733473,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.0043355036515322e-12,
      "scipy_kkt": 0.0,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.1466509125822597e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 0.0,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0,
          "objective": 0.6278529035685225,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.748973519459355e-11,
      "scipy_kkt": 2.6359622817828665e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.344031995755614e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.6359622817828665e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6359622817828665e-11,
          "objective": 0.6282492043444319,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 2.722677638899995e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.849525113761246e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.722677638899995e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.722677638899995e-11,
          "objective": 0.628292549799318,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-17,
      "scipy_kkt": 2.0245458087764234e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.62312349461358e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0245458087764234e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0245458087764234e-11,
          "objective": 0.6269451118341403,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.5904080968853762e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.9861030315103676e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.5904080968853762e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5904080968853762e-09,
          "objective": 0.6212228034370048,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.242978356496565e-12,
      "scipy_kkt": 2.899203099815395e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.121765842667884e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.899203099815395e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.899203099815395e-11,
          "objective": 0.6267352549037264,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.158473482756108e-12,
      "scipy_kkt": 1.0508469094894224e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.520539762491559e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.0508469094894224e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0508469094894224e-11,
          "objective": 0.6153852094924996,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 4.179726009745366e-12,
      "scipy_kkt": 4.3064579680063275e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1438627822712988e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.3064579680063275e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.3064579680063275e-12,
          "objective": 0.6229679592552348,
          "success": true
        }
      ]
    },
    {
      "panel": "horizon",
      "H": 10,
      "n": 20000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.1347867090449881e-13,
      "scipy_kkt": 1.339106711802096e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.890703293736198e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.339106711802096e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.339106711802096e-11,
          "objective": 0.6292188126756633,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 5.551115123125783e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.034999508801617694,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.551115123125783e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.551115123125783e-17,
          "objective": 0.6627296753221614,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 3.7459479962365094e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03014373356302099,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.7459479962365094e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.7459479962365094e-12,
          "objective": 0.6343085221533457,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 3.636047740673831e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.02799981207145673,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.636047740673831e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.636047740673831e-09,
          "objective": 0.6526620173444079,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 4.615752224879088e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.035042964288062986,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.615752224879088e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.615752224879088e-13,
          "objective": 0.6420999779571058,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.068053367443312e-11,
      "scipy_kkt": 3.931908135017259e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.245748680553056e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.931908135017259e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.931908135017259e-09,
          "objective": 0.6547809585870196,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.7319479184152442e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.0379999999999984,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7319479184152442e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7319479184152442e-14,
          "objective": 0.6694230053581866,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 3.352873534367973e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.032535426620769484,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.352873534367973e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.352873534367973e-14,
          "objective": 0.6590912648613263,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 6.439293542825908e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03665877177495362,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.439293542825908e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.439293542825908e-14,
          "objective": 0.6692993455089882,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 6.147260478428507e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.02628894790620688,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 6.147260478428507e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.147260478428507e-11,
          "objective": 0.6427827238443651,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 6.498690474643354e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.029467806259659397,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.498690474643354e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.498690474643354e-13,
          "objective": 0.6481308648176142,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 2.7755575615628914e-16,
      "scipy_kkt": 2.220446049250313e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.022423721595661528,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.220446049250313e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.220446049250313e-16,
          "objective": 0.6458331342948016,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 3.885780586188048e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.01624682121958067,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.885780586188048e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.885780586188048e-16,
          "objective": 0.6470479382611933,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 2.7755575615628914e-16,
      "scipy_kkt": 4.2549297418759124e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03286136923226598,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.2549297418759124e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.2549297418759124e-13,
          "objective": 0.6587939697540046,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 1.1102230246251565e-16,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.02765238861993196,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1102230246251565e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1102230246251565e-16,
          "objective": 0.6572209609087118,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 2.0102253195375397e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03428756226520365,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0102253195375397e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0102253195375397e-12,
          "objective": 0.6581922114961862,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.469446951953614e-18,
      "scipy_kkt": 5.030698080332741e-16,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.8163916471489756e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.030698080332741e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.030698080332741e-16,
          "objective": 0.6665187688059042,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 4.554412402768548e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.122390343119235e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.554412402768548e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.554412402768548e-13,
          "objective": 0.652183570010514,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.5888262927532537e-12,
      "scipy_kkt": 2.272210197773461e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4690332283961993e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.272210197773461e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.272210197773461e-12,
          "objective": 0.6249568467943603,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.7615617298183395e-11,
      "scipy_kkt": 3.0914160120687484e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 5.1509487647427576e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.0914160120687484e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.0914160120687484e-13,
          "objective": 0.6201969896152215,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 5.203612540860547e-11,
      "scipy_kkt": 8.590909233996413e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.0414423190090458e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 8.590909233996413e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.590909233996413e-10,
          "objective": 0.6176848058723915,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 3.212408117292398e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0858502291766214e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.212408117292398e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.212408117292398e-11,
          "objective": 0.6065876153219139,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 9.3119956190435e-15,
      "scipy_kkt": 3.3584246494910985e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.789435349370706e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3584246494910985e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3584246494910985e-15,
          "objective": 0.6225897779471596,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.326672684688674e-17,
      "scipy_kkt": 7.518291544883482e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 4.6377311713197145e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.518291544883482e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.518291544883482e-12,
          "objective": 0.6325125805285116,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.009645641709028e-11,
      "scipy_kkt": 3.069766663088558e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5865024571848352e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.069766663088558e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.069766663088558e-14,
          "objective": 0.6004900670919759,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-16,
      "scipy_kkt": 2.7755575615628914e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.3877787807814457e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.7755575615628914e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.7755575615628914e-17,
          "objective": 0.6216079054080599,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 2.0233814623793478e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 4.489464355827977e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0233814623793478e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0233814623793478e-14,
          "objective": 0.6016812391741593,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.1840168562548e-12,
      "scipy_kkt": 4.656159818816619e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.853952012001121e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.656159818816619e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.656159818816619e-09,
          "objective": 0.6342047339537924,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 0.0,
      "scipy_kkt": 4.3674230898460564e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.199550843330684e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.3674230898460564e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.3674230898460564e-12,
          "objective": 0.6362978480623596,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.8923918815593197e-11,
      "scipy_kkt": 3.2759905899126807e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.853233787072142e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.2759905899126807e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.2759905899126807e-13,
          "objective": 0.6179226759736786,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6237011735142914e-15,
      "scipy_kkt": 2.0321171134707328e-10,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.833284565821991e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0321171134707328e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0321171134707328e-10,
          "objective": 0.6312828796366333,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.7755575615628914e-17,
      "scipy_kkt": 2.1754031909182459e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.368246884685957e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.1754031909182459e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1754031909182459e-10,
          "objective": 0.6553015461163083,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 2000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.938893903907228e-17,
      "scipy_kkt": 1.9443474608138445e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.120558061426749e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9443474608138445e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9443474608138445e-12,
          "objective": 0.6269928102538603,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.565940945304824e-16,
      "scipy_kkt": 5.2275897369571944e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2193995813092329e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.2275897369571944e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.2275897369571944e-12,
          "objective": 0.6637868192155457,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 2.881583860414594e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03173368261622304,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.881583860414594e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.881583860414594e-13,
          "objective": 0.6700939341121722,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 2.3925306180672123e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.03350282684519573,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.3925306180672123e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.3925306180672123e-13,
          "objective": 0.6602295525793163,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 2.1710411246544936e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.0379999999999798,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.1710411246544936e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.1710411246544936e-13,
          "objective": 0.6636039853219404,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 7.631117959761013e-13,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 0.0351288671988747,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.631117959761013e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.631117959761013e-13,
          "objective": 0.658922015153602,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 4.0717429428127616e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03147536585082382,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.0717429428127616e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.0717429428127616e-13,
          "objective": 0.665588755949992,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 2.7755575615628914e-16,
      "scipy_kkt": 3.1452618287630685e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.03129552068701513,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.1452618287630685e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.1452618287630685e-13,
          "objective": 0.6634094384255581,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 1.427025164701945e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.037295074183440996,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.427025164701945e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.427025164701945e-12,
          "objective": 0.670757162771417,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 3.7470027081099033e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.0327104048738323,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.7470027081099033e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.7470027081099033e-13,
          "objective": 0.6553967925762578,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 1.1102230246251565e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03800000000000002,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1102230246251565e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1102230246251565e-16,
          "objective": 0.6702909498094533,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 2.220446049250313e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.021053762466070658,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.220446049250313e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.220446049250313e-16,
          "objective": 0.6635883189973213,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 1.609823385706477e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03785630454868117,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.609823385706477e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.609823385706477e-14,
          "objective": 0.6637164483471154,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 5.551115123125783e-17,
      "scipy_kkt": 1.963540441352052e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03412065086760752,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.963540441352052e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.963540441352052e-12,
          "objective": 0.6677129866190448,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 1,
      "custom_kkt": 0.0,
      "scipy_kkt": 1.7030821197749901e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.03476619574813138,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7030821197749901e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7030821197749901e-13,
          "objective": 0.6598165831113394,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 8.393841177678496e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03613488594309798,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.393841177678496e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.393841177678496e-13,
          "objective": 0.652927065736618,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 1.333377852574813e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.034009302496902205,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.333377852574813e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.333377852574813e-13,
          "objective": 0.6665134359253528,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.294240294581812e-12,
      "scipy_kkt": 1.8082896291460315e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.2717545766482985e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8082896291460315e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8082896291460315e-12,
          "objective": 0.6236529867957306,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.163336342344337e-17,
      "scipy_kkt": 1.3087947392520505e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.7419642945059053e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.3087947392520505e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3087947392520505e-11,
          "objective": 0.6350768847447621,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.138045379103005e-13,
      "scipy_kkt": 1.756192413715496e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.1125796384756654e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.756192413715496e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.756192413715496e-12,
          "objective": 0.6292213565766308,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.584177647539491e-13,
      "scipy_kkt": 8.940626017306386e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.239558786840348e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.940626017306386e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.940626017306386e-13,
          "objective": 0.6165932345710086,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.813153115280747e-13,
      "scipy_kkt": 8.546765725703231e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.9251267247000214e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.546765725703231e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.546765725703231e-16,
          "objective": 0.6193105865057047,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-17,
      "scipy_kkt": 3.344680088446239e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.281871219755871e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.344680088446239e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.344680088446239e-11,
          "objective": 0.6288804912505983,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.0996759058912176e-13,
      "scipy_kkt": 2.636779683484747e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.3543667015957226e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.636779683484747e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.636779683484747e-16,
          "objective": 0.6295217267968047,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 8.08023925547019e-11,
      "scipy_kkt": 8.062994716340199e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.18596424084572e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.062994716340199e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.062994716340199e-13,
          "objective": 0.6214708727073954,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.8041124150158794e-16,
      "scipy_kkt": 4.765077221691172e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0688845641926292e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.765077221691172e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.765077221691172e-13,
          "objective": 0.6114013606062213,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.220446049250313e-16,
      "scipy_kkt": 8.867906409193438e-15,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.4164698020356923e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.867906409193438e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.867906409193438e-15,
          "objective": 0.6220287107145694,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 7.382983113757291e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.5543122344752192e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.382983113757291e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.382983113757291e-15,
          "objective": 0.6208254742794548,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 0.0,
      "scipy_kkt": 0.0,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.0,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 0.0,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0,
          "objective": 0.636191745882257,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.398012773936365e-11,
      "scipy_kkt": 5.096624511313763e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.135704345797357e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.096624511313763e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.096624511313763e-12,
          "objective": 0.6265220998133025,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.0241807402167069e-14,
      "scipy_kkt": 6.720041190177994e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4222130417795853e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.720041190177994e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.720041190177994e-13,
          "objective": 0.6261447966902649,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.1012831192001045e-12,
      "scipy_kkt": 7.351910746855594e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.253672942709173e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.351910746855594e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.351910746855594e-12,
          "objective": 0.6217928096785583,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 8000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.787087381166957e-12,
      "scipy_kkt": 6.721446316193536e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.6836115834806265e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.721446316193536e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.721446316193536e-14,
          "objective": 0.6162892640972389,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 1,
      "custom_kkt": 1.1102230246251565e-16,
      "scipy_kkt": 1.147582029403793e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03675117614797744,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.147582029403793e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.147582029403793e-12,
          "objective": 0.6650940904370839,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.691355389077387e-16,
      "scipy_kkt": 1.500024063294525e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.526692826660849e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.500024063294525e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.500024063294525e-13,
          "objective": 0.660384478658874,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.245004513516506e-17,
      "scipy_kkt": 2.2876457672627026e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.406161629473161e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.2876457672627026e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.2876457672627026e-12,
          "objective": 0.6567938434372133,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.8707782598911287e-17,
      "scipy_kkt": 5.342351994813699e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.2448375663609568e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.342351994813699e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.342351994813699e-14,
          "objective": 0.6645096583883442,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.469446951953614e-18,
      "scipy_kkt": 5.204170427930421e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0408340855860843e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.204170427930421e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.204170427930421e-17,
          "objective": 0.6573392653390449,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.724587470723463e-16,
      "scipy_kkt": 1.253863332606464e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.922176389752451e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.253863332606464e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.253863332606464e-12,
          "objective": 0.6639338106762733,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 1.8957058145474548e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 0.03424118686357357,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8957058145474548e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8957058145474548e-13,
          "objective": 0.663334201133331,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 1,
      "custom_kkt": 1.6653345369377348e-16,
      "scipy_kkt": 1.2673195826096162e-13,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 0.03218110997561595,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2673195826096162e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2673195826096162e-13,
          "objective": 0.6591649692359884,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 4.2331659011463074e-11,
      "scipy_kkt": 3.573205099860477e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.9558203934753067e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.573205099860477e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.573205099860477e-15,
          "objective": 0.6567460809746913,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 7.43762690325056e-17,
      "scipy_kkt": 2.806413315712547e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 6.523082421439064e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.806413315712547e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.806413315712547e-11,
          "objective": 0.6610838774668537,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 6.783826159238032e-12,
      "scipy_kkt": 1.7397487530462774e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.332614987947238e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.7397487530462774e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7397487530462774e-14,
          "objective": 0.6579775596743618,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.212231540130784e-11,
      "scipy_kkt": 4.8528352289325255e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 8.783223280628416e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.8528352289325255e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.8528352289325255e-12,
          "objective": 0.6575885847862653,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.4675807498507748e-12,
      "scipy_kkt": 6.366977257921125e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.4505037715959475e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.366977257921125e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.366977257921125e-17,
          "objective": 0.6599531842096811,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.7800328770803684e-12,
      "scipy_kkt": 5.8684509075118685e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.010767114537764e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.8684509075118685e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.8684509075118685e-12,
          "objective": 0.660075432761905,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.3441938534475284e-15,
      "scipy_kkt": 2.5983403796614457e-12,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 6.097101989954723e-13,
      "scipy_success": true,
      "scipy_message": "Optimization terminated successfully",
      "first_library_kkt": 0.0002258895553020209,
      "library_retried": true,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 0.0002258895553020209,
          "objective": 0.6604653281057862,
          "success": true
        },
        {
          "method": "SLSQP",
          "kkt": 2.5983403796614457e-12,
          "objective": 0.6604625371687836,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.9170595970049997e-10,
      "scipy_kkt": 2.494858378047915e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.247012704543639e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.494858378047915e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.494858378047915e-12,
          "objective": 0.6606317968776074,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.053511884130224e-11,
      "scipy_kkt": 6.399844846780023e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.845691209398595e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.399844846780023e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.399844846780023e-13,
          "objective": 0.6272216378282547,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.930572262926096e-11,
      "scipy_kkt": 1.6828982651873048e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.727294597439702e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.6828982651873048e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.6828982651873048e-11,
          "objective": 0.6255666502084107,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.163285802539888e-12,
      "scipy_kkt": 7.5244064451363e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.296348858958467e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.5244064451363e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.5244064451363e-14,
          "objective": 0.6235339822793583,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 4.3359955383126536e-16,
      "scipy_kkt": 6.2211571885770894e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.3426690315121448e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.2211571885770894e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.2211571885770894e-12,
          "objective": 0.6204189151697248,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.676088981366542e-11,
      "scipy_kkt": 5.0432467040397236e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.001232595778447e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.0432467040397236e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.0432467040397236e-11,
          "objective": 0.6273516851679787,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 9.020562075079397e-17,
      "scipy_kkt": 3.529724776352161e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.317851036630735e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.529724776352161e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.529724776352161e-10,
          "objective": 0.6190484551629345,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.006141331816486e-11,
      "scipy_kkt": 1.4141190925491195e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 9.536179484959106e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.4141190925491195e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4141190925491195e-10,
          "objective": 0.630884451191239,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.3365674683712562e-11,
      "scipy_kkt": 7.986752833524444e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.067607279305662e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.986752833524444e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.986752833524444e-11,
          "objective": 0.6235727973467067,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 4.295597178741867e-11,
      "scipy_kkt": 1.641668035236646e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.382206750253026e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.641668035236646e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.641668035236646e-11,
          "objective": 0.6231006683247883,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 8.326672684688674e-17,
      "scipy_kkt": 7.703615523269036e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.1564718760691548e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.703615523269036e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.703615523269036e-12,
          "objective": 0.622513525325739,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.3877787807814457e-16,
      "scipy_kkt": 3.102694967269115e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.243059013146592e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.102694967269115e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.102694967269115e-13,
          "objective": 0.624059749462638,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.5178830414797062e-18,
      "scipy_kkt": 2.262084833684619e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.552137304938199e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.262084833684619e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.262084833684619e-14,
          "objective": 0.6203306562186355,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.1971369876012705e-15,
      "scipy_kkt": 2.9616683454650183e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1163228327837338e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.9616683454650183e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.9616683454650183e-12,
          "objective": 0.6311267899715285,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.5878191990392754e-11,
      "scipy_kkt": 1.3410288504656087e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.119629763530864e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.3410288504656087e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3410288504656087e-12,
          "objective": 0.6232786291078063,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.6669998714746725e-13,
      "scipy_kkt": 1.429870111202547e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.1233777637049727e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.429870111202547e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.429870111202547e-11,
          "objective": 0.6289929156543259,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 32000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.5934000917750685e-11,
      "scipy_kkt": 1.981325260108635e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 3.999455627790027e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.981325260108635e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.981325260108635e-14,
          "objective": 0.6281234179437631,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.6044836900069859e-16,
      "scipy_kkt": 1.4946675624613603e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.5041414214731503e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.4946675624613603e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.4946675624613603e-15,
          "objective": 0.659319739979636,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.344139643338904e-16,
      "scipy_kkt": 8.854874841181248e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.0799334476961917e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.854874841181248e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.854874841181248e-13,
          "objective": 0.6605429240551612,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.0133634343055817e-16,
      "scipy_kkt": 1.474959477471005e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.4590386110977533e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.474959477471005e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.474959477471005e-14,
          "objective": 0.6608340853719565,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.2485407593096927e-17,
      "scipy_kkt": 8.80643214601351e-17,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 4.163336342344337e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 8.80643214601351e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.80643214601351e-17,
          "objective": 0.6593744326893708,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.043897599253054e-17,
      "scipy_kkt": 2.0922126878208935e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.900420347286882e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0922126878208935e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0922126878208935e-12,
          "objective": 0.6618965085968431,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.176712365382528e-17,
      "scipy_kkt": 3.176712365382528e-17,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.469446951953614e-18,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.176712365382528e-17,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.176712365382528e-17,
          "objective": 0.6630123343717492,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.812149384884277e-16,
      "scipy_kkt": 1.8411248816751352e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.307526557667529e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8411248816751352e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8411248816751352e-12,
          "objective": 0.6623274325944698,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.2957981002380556e-17,
      "scipy_kkt": 2.0450206237893499e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 4.787108903725468e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.0450206237893499e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0450206237893499e-10,
          "objective": 0.662172505884423,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.850687664378518e-12,
      "scipy_kkt": 9.018408849564841e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.33114394243961e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 9.018408849564841e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 9.018408849564841e-13,
          "objective": 0.6575511180004006,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.123504501238104e-16,
      "scipy_kkt": 1.123504501238104e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.949029909160572e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.123504501238104e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.123504501238104e-16,
          "objective": 0.6627855123123253,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.0033294781477443e-10,
      "scipy_kkt": 3.3924469136636937e-14,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.337890731701764e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3924469136636937e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3924469136636937e-14,
          "objective": 0.6602322846052713,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.8431436932253575e-18,
      "scipy_kkt": 1.830287115443807e-12,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.2818439766056926e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.830287115443807e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.830287115443807e-12,
          "objective": 0.6576140084251825,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.879262784420526e-17,
      "scipy_kkt": 1.5325197708082605e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0408340855860843e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.5325197708082605e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.5325197708082605e-16,
          "objective": 0.6591905701211076,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.610746242612485e-17,
      "scipy_kkt": 2.6833289632150273e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 5.542743417019658e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.6833289632150273e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.6833289632150273e-11,
          "objective": 0.6604343594417194,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 9.812712800519666e-11,
      "scipy_kkt": 1.2530666608501217e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.3069449128776398e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2530666608501217e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2530666608501217e-16,
          "objective": 0.660158518627012,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.5363015684145016e-15,
      "scipy_kkt": 3.2275164146638134e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.209267029208318e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 3.2275164146638134e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.2275164146638134e-10,
          "objective": 0.6600359585330524,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 5.5176253187716115e-11,
      "scipy_kkt": 1.2922367711477867e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4683497473466645e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2922367711477867e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2922367711477867e-12,
          "objective": 0.6244608437369565,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.8575093720107905e-16,
      "scipy_kkt": 1.8575093720107905e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.938893903907228e-18,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.8575093720107905e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.8575093720107905e-16,
          "objective": 0.6255870025762992,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.877712943094804e-11,
      "scipy_kkt": 1.9837706781086761e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.601789005935885e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9837706781086761e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9837706781086761e-13,
          "objective": 0.6268713777301373,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.031236989588972e-11,
      "scipy_kkt": 1.2078966841501393e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.208014129484908e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.2078966841501393e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2078966841501393e-12,
          "objective": 0.6241837252758391,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.128363461694315e-11,
      "scipy_kkt": 4.044380410433979e-09,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.232357223213132e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.044380410433979e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.044380410433979e-09,
          "objective": 0.6260891589944068,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 2.202814214130773e-11,
      "scipy_kkt": 1.2205395872049059e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0315907711389016e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.2205395872049059e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2205395872049059e-09,
          "objective": 0.6264423423192605,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.422531257967626e-11,
      "scipy_kkt": 5.966082058180174e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.855949074980323e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.966082058180174e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.966082058180174e-11,
          "objective": 0.6260538210655926,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 6.206966093446481e-13,
      "scipy_kkt": 5.673702745687473e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.319557740326772e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.673702745687473e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.673702745687473e-12,
          "objective": 0.6274141768641954,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 6.3558912907074605e-15,
      "scipy_kkt": 7.726281433758676e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 8.67533996029568e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.726281433758676e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.726281433758676e-12,
          "objective": 0.6255443686791777,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 5.100773847895555e-11,
      "scipy_kkt": 7.204564825584112e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.0908659392461217e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.204564825584112e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.204564825584112e-12,
          "objective": 0.6241040907693141,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.583994196536104e-17,
      "scipy_kkt": 1.1386849579561598e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.727956749382088e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.1386849579561598e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1386849579561598e-13,
          "objective": 0.6269753830408762,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.9714468683300172e-10,
      "scipy_kkt": 2.444970766644905e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.3975364268614676e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.444970766644905e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.444970766644905e-14,
          "objective": 0.6271656027401695,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.651006805228339e-14,
      "scipy_kkt": 4.951494725032642e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 1.8137142612437152e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.951494725032642e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.951494725032642e-11,
          "objective": 0.6234449459721696,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 3.410493458824715e-15,
      "scipy_kkt": 2.4545269652507737e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.410456094927078e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 2.4545269652507737e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.4545269652507737e-11,
          "objective": 0.6232942079999793,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.82173940417144e-15,
      "scipy_kkt": 4.3037707187117136e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.6401616176331402e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.3037707187117136e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.3037707187117136e-12,
          "objective": 0.627580692581434,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 128000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 7.70111513621885e-15,
      "scipy_kkt": 2.420546781674998e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.322933917921272e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.420546781674998e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.420546781674998e-12,
          "objective": 0.6261101892113308,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.382899871005261e-16,
      "scipy_kkt": 7.031940676451021e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.646772995744783e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 7.031940676451021e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.031940676451021e-13,
          "objective": 0.6619290242328872,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.6921968546464855e-11,
      "scipy_kkt": 1.7171846410091174e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 9.011897431424054e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.7171846410091174e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.7171846410091174e-11,
          "objective": 0.661381240869302,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.56396163381034e-17,
      "scipy_kkt": 2.5449992590784176e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 5.950101522600448e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.5449992590784176e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.5449992590784176e-14,
          "objective": 0.6625079323009642,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 2.048871055454482e-16,
      "scipy_kkt": 4.9251238937869646e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.1379786002407855e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.9251238937869646e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.9251238937869646e-15,
          "objective": 0.6607656143527071,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 2.0586694919307383e-12,
      "scipy_kkt": 7.884578111390893e-11,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.3155795256821783e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.884578111390893e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.884578111390893e-11,
          "objective": 0.6616561775435252,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.148781570708417e-17,
      "scipy_kkt": 3.3253361544395565e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 7.788908407135864e-15,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3253361544395565e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3253361544395565e-14,
          "objective": 0.6616190946333057,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 5.02663232218592e-17,
      "scipy_kkt": 2.33763475156884e-15,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.551115123125783e-16,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.33763475156884e-15,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.33763475156884e-15,
          "objective": 0.661817054779248,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.1048254623452144e-11,
      "scipy_kkt": 5.102632700729583e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.2380846238789776e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.102632700729583e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.102632700729583e-10,
          "objective": 0.6624698033128447,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 8.483881999699072e-17,
      "scipy_kkt": 1.9586112245950638e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.112366251504909e-17,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9586112245950638e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9586112245950638e-16,
          "objective": 0.6606614003660936,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.20729222417047e-11,
      "scipy_kkt": 5.28681211222487e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 3.4396363358252247e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.28681211222487e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.28681211222487e-13,
          "objective": 0.6597954209737555,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 2.060661754080262e-14,
      "scipy_kkt": 1.3068877952483043e-09,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 4.073044006236426e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.3068877952483043e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.3068877952483043e-09,
          "objective": 0.6613495730962228,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.352328912511679e-12,
      "scipy_kkt": 4.449444200398372e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.352469764653863e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 4.449444200398372e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.449444200398372e-09,
          "objective": 0.6592676559516426,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_only",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 4.8536241256040384e-11,
      "scipy_kkt": 8.761319096703846e-11,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 2.7789348912288236e-08,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 8.761319096703846e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.761319096703846e-11,
          "objective": 0.6596958112077342,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_only",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.3639137442541553e-17,
      "scipy_kkt": 1.9579051379302326e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 4.591466096215413e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 1.9579051379302326e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.9579051379302326e-13,
          "objective": 0.6620817050667096,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_only",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.279711571768651e-18,
      "scipy_kkt": 3.3072439372620194e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 7.765663112557775e-14,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.3072439372620194e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.3072439372620194e-13,
          "objective": 0.6604224565004186,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_only",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.960323171833813e-12,
      "scipy_kkt": 5.842494456981262e-16,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 9.306132253694699e-13,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.842494456981262e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.842494456981262e-16,
          "objective": 0.660443578018729,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.7143957748658872e-11,
      "scipy_kkt": 4.595209304215919e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4644795792717602e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 4.595209304215919e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 4.595209304215919e-14,
          "objective": 0.6274826387835574,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 8.222916908474064e-12,
      "scipy_kkt": 2.691712277331712e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.688054194319392e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.691712277331712e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.691712277331712e-13,
          "objective": 0.6248494998784129,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 7.681668615002607e-12,
      "scipy_kkt": 2.7006417664243026e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.081123022332434e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.7006417664243026e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.7006417664243026e-13,
          "objective": 0.6269075410732146,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_plus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.8845494746211906e-13,
      "scipy_kkt": 5.510460252163007e-13,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 1.4700601846939776e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 5.510460252163007e-13,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.510460252163007e-13,
          "objective": 0.6248914364051251,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.7474866497411978e-12,
      "scipy_kkt": 1.2708087311277946e-09,
      "custom_minus_scipy_objective": -1.1102230246251565e-16,
      "coordinate_gap": 5.500763247678897e-10,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.2708087311277946e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.2708087311277946e-09,
          "objective": 0.6263357879951734,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 4.85367978176731e-11,
      "scipy_kkt": 1.0796122168184406e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 5.960000548643762e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.0796122168184406e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.0796122168184406e-10,
          "objective": 0.6268923874569343,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 8.86156233570641e-13,
      "scipy_kkt": 1.1409321359586496e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.307715823990364e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.1409321359586496e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.1409321359586496e-10,
          "objective": 0.6261292756908655,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "confounded_minus",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 1.4035505125752773e-11,
      "scipy_kkt": 7.835281719444087e-09,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.450001692470675e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 7.835281719444087e-09,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 7.835281719444087e-09,
          "objective": 0.6267450230647714,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 1.2932966511418863e-10,
      "scipy_kkt": 2.499674187257661e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.278792763492191e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.499674187257661e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.499674187257661e-14,
          "objective": 0.6249723443395783,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 1.0586501388520041e-10,
      "scipy_kkt": 2.0281356889056967e-16,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.456715039733659e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 2.0281356889056967e-16,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 2.0281356889056967e-16,
          "objective": 0.6258612234578682,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 1.2085268766628965e-11,
      "scipy_kkt": 3.384586447913174e-14,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 6.596050095009076e-12,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.384586447913174e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.384586447913174e-14,
          "objective": 0.6245992530316068,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "nonconfounded",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.509938693857517e-11,
      "scipy_kkt": 3.450007207000949e-14,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 2.9497446152326745e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 3.450007207000949e-14,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 3.450007207000949e-14,
          "objective": 0.6265496751578907,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 0,
      "rank": 2,
      "custom_kkt": 3.3111534347707305e-16,
      "scipy_kkt": 8.323245204221261e-10,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.1747743501887573e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 8.323245204221261e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 8.323245204221261e-10,
          "objective": 0.6268467011700802,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 1,
      "rank": 2,
      "custom_kkt": 6.423897871976614e-17,
      "scipy_kkt": 6.543577393261155e-12,
      "custom_minus_scipy_objective": 0.0,
      "coordinate_gap": 2.4420995607676854e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
      "first_library_kkt": 6.543577393261155e-12,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 6.543577393261155e-12,
          "objective": 0.6265919636163579,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 2,
      "rank": 2,
      "custom_kkt": 3.2973298570715404e-16,
      "scipy_kkt": 1.020854729146415e-11,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 3.833744693232388e-11,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 1.020854729146415e-11,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 1.020854729146415e-11,
          "objective": 0.6248905303901234,
          "success": true
        }
      ]
    },
    {
      "panel": "sample_size",
      "H": 8,
      "n": 512000,
      "truth": "center",
      "arm": "early_calibration",
      "rep": 199,
      "rank": 2,
      "custom_kkt": 3.010287331906003e-16,
      "scipy_kkt": 5.489958037734879e-10,
      "custom_minus_scipy_objective": 1.1102230246251565e-16,
      "coordinate_gap": 1.5049624775553827e-09,
      "scipy_success": true,
      "scipy_message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "first_library_kkt": 5.489958037734879e-10,
      "library_retried": false,
      "library_attempts": [
        {
          "method": "L-BFGS-B",
          "kkt": 5.489958037734879e-10,
          "objective": 0.6266666778152388,
          "success": true
        }
      ]
    }
  ],
  "failures": [],
  "max_custom_minus_scipy_objective": 2.220446049250313e-16,
  "max_full_rank_coordinate_gap": 3.4396363358252247e-08,
  "note": "No saved estimates or simulation outcomes were replaced by the diagnostic optimizer."
}


==> anc/calibration_code/outputs/fair_solver_tests.json <==
[
  {
    "name": "flat",
    "rank": 0,
    "estimate": [
      0.0,
      0.0
    ],
    "kkt": 0.0,
    "objective": 0.0,
    "grid_min": 0.0,
    "finite_difference_gradient_error": 0.0,
    "finite_difference_hessian_error": 0.0
  },
  {
    "name": "ridge_center",
    "rank": 1,
    "estimate": [
      1.1136924715771105e-17,
      2.227384943154221e-17
    ],
    "kkt": 5.551115123125783e-17,
    "objective": 0.6615632381579821,
    "grid_min": 0.6615632381579821,
    "finite_difference_gradient_error": 2.856984093746462e-11,
    "finite_difference_hessian_error": 7.679545888095163e-11
  },
  {
    "name": "ridge_shifted",
    "rank": 1,
    "estimate": [
      0.019999999999999997,
      0.039999999999999994
    ],
    "kkt": 1.1102230246251565e-16,
    "objective": 0.6562178185583991,
    "grid_min": 0.6562178185583991,
    "finite_difference_gradient_error": 1.495520374206194e-11,
    "finite_difference_hessian_error": 4.716493862133575e-11
  },
  {
    "name": "ridge_boundary",
    "rank": 1,
    "estimate": [
      0.05,
      0.05
    ],
    "kkt": 0.0,
    "objective": 0.7985076962177716,
    "grid_min": 0.7985076962177716,
    "finite_difference_gradient_error": 1.0657164040139833e-10,
    "finite_difference_hessian_error": 1.9807577800179388e-10
  },
  {
    "name": "t_only",
    "rank": 1,
    "estimate": [
      0.020000000000000046,
      0.0
    ],
    "kkt": 0.0,
    "objective": 0.583258840128597,
    "grid_min": 0.583258840128597,
    "finite_difference_gradient_error": 4.836020472964719e-12,
    "finite_difference_hessian_error": 1.4631851286139863e-10
  },
  {
    "name": "beta_only",
    "rank": 1,
    "estimate": [
      -0.0,
      -0.05
    ],
    "kkt": 0.0,
    "objective": 0.6278102592626376,
    "grid_min": 0.6278102592626376,
    "finite_difference_gradient_error": 1.1033396418724806e-11,
    "finite_difference_hessian_error": 2.630802242720165e-10
  },
  {
    "name": "corner",
    "rank": 2,
    "estimate": [
      0.05,
      0.05
    ],
    "kkt": 0.0,
    "objective": 0.7135581778200729,
    "grid_min": 0.7135581778200729,
    "finite_difference_gradient_error": 2.8553492903427014e-11,
    "finite_difference_hessian_error": 8.386091820966612e-11
  },
  {
    "name": "rare_joint",
    "rank": 2,
    "estimate": [
      0.05,
      -0.02580416314627504
    ],
    "kkt": 5.366800753803247e-18,
    "objective": 0.6616187995674891,
    "grid_min": 0.6616188168024388,
    "finite_difference_gradient_error": 6.2378331666668174e-12,
    "finite_difference_hessian_error": 6.645084482670427e-11
  },
  {
    "name": "interior",
    "rank": 2,
    "estimate": [
      0.021033322117858844,
      -0.0179482329211984
    ],
    "kkt": 3.8292702342346274e-11,
    "objective": 0.6084998281218211,
    "grid_min": 0.6085004210299593,
    "finite_difference_gradient_error": 1.77200476514372e-11,
    "finite_difference_hessian_error": 6.033573640706891e-11
  }
]


==> anc/calibration_code/outputs/fair_summary.csv <==
panel,horizon,n,truth,arm,repetitions,rmse,rmse_mc95_low,rmse_mc95_high,mean_error,mse,mean_read_count,mean_all_preserve_count,boundary_fraction,rank_one_fraction,max_kkt
horizon,3,20000,center,early_calibration,200,0.01166031783785849,0.010553205931599124,0.01272724046909303,-0.0005858814471660554,0.0001359630120798809,5002.56,1248.14,0.0,0.0,1.9489920788373638e-10
horizon,3,20000,center,early_only,200,0.010513889332033607,0.009561642346669492,0.011442815947556986,0.0005353351220882488,0.00011054186888625011,5000.085,1251.33,0.0,0.0,1.9797047334790818e-10
horizon,3,20000,confounded_minus,early_calibration,200,0.009304841827192942,0.008287478212587882,0.010332524856937189,0.0001232382179685203,8.65800814290793e-05,5000.835,1248.275,0.185,0.0,1.8727252387717996e-10
horizon,3,20000,confounded_minus,early_only,200,0.009163114574655528,0.008144891485738355,0.010236029807811504,0.0004649781190141318,8.396266870826455e-05,5003.07,1249.1,0.16,0.0,1.9106281834435634e-10
horizon,3,20000,confounded_plus,early_calibration,200,0.009402315642277883,0.008307100413619472,0.010529894590850535,-0.0007740066115789568,8.840353943702337e-05,4997.96,1251.05,0.185,0.0,1.6184539819441568e-10
horizon,3,20000,confounded_plus,early_only,200,0.009611726912466338,0.008789053275644033,0.010423554621733068,-0.0014815181789082392,9.238529423982968e-05,4992.1,1246.75,0.225,0.0,1.9431944942027712e-10
horizon,3,20000,nonconfounded,early_calibration,200,0.012962554008044537,0.011783299639964108,0.014126884265217271,-0.0007226978825736193,0.00016802780641147146,4991.445,1245.585,0.0,0.0,1.9853921978674194e-10
horizon,3,20000,nonconfounded,early_only,200,0.010716514496388073,0.009604642755564176,0.011787237870651383,-0.0004082590282235365,0.00011484368295129572,4992.8,1251.45,0.005,0.0,1.936834581606206e-10
horizon,4,20000,center,early_calibration,200,0.018141624259255695,0.01646156253671494,0.019787104016381552,5.9415032178369716e-05,0.0003291185307640148,5002.49,312.325,0.0,0.0,1.7021583795240325e-10
horizon,4,20000,center,early_only,200,0.022130266258025427,0.020160562328441274,0.02406236365715891,-0.00011848566377452317,0.0004897486846510988,5012.295,311.3,0.03,0.0,1.962968156077327e-10
horizon,4,20000,confounded_minus,early_calibration,200,0.014638102704058575,0.012636818852260465,0.016603607057500476,0.004006163436132914,0.00021427405077456698,4990.7,311.975,0.26,0.0,1.9567927139751973e-10
horizon,4,20000,confounded_minus,early_only,200,0.017538460099366188,0.015137838641637083,0.019807346179897677,0.006241993647214311,0.0003075975826570598,4995.94,312.21,0.27,0.0,1.969741487972687e-10
horizon,4,20000,confounded_plus,early_calibration,200,0.012781147238685849,0.011375972924984398,0.014211755476450792,-0.0017187129084173319,0.00016335772473696688,5004.035,309.89,0.32,0.0,1.7962481849154166e-10
horizon,4,20000,confounded_plus,early_only,200,0.01812374426360701,0.015578133517712771,0.020775618482562264,-0.005753507662245972,0.0003284701061326279,4993.04,312.895,0.3,0.0,1.842451226308217e-10
horizon,4,20000,nonconfounded,early_calibration,200,0.016935779459488265,0.015623969165034321,0.018277071244895717,0.0010410743543674001,0.0002868206259004246,4994.635,314.0,0.05,0.0,1.8823750891350244e-10
horizon,4,20000,nonconfounded,early_only,200,0.020173233078165802,0.018652374726454663,0.021568520707874607,-0.00013607885158644528,0.00040695933282600295,4998.94,314.08,0.12,0.0,1.830963575200073e-10
horizon,5,20000,center,early_calibration,200,0.02324787192050518,0.021260712891770055,0.025195303419875317,-0.0012814531642122296,0.0005404635488322131,5005.825,77.665,0.035,0.0,1.706870035936281e-10
horizon,5,20000,center,early_only,200,0.034786733925212976,0.03269269754088873,0.03670539393024569,-0.005389080362499219,0.0012101168571835633,4994.99,77.825,0.265,0.0,1.977558663698864e-10
horizon,5,20000,confounded_minus,early_calibration,200,0.015634030525370688,0.013671514538221073,0.01760351376404761,0.004577769239130676,0.00024442291046822246,4998.46,77.715,0.315,0.0,1.8932138235588925e-10
horizon,5,20000,confounded_minus,early_only,200,0.03616474205029095,0.032072886921062985,0.04017705381529554,0.018250325166761217,0.0013078885675640824,4994.06,78.515,0.375,0.0,1.545123794535752e-10
horizon,5,20000,confounded_plus,early_calibration,200,0.015083756480723434,0.013214382144348186,0.016964157541196956,-0.0028943490788727955,0.0002275197095697662,5006.295,78.25,0.355,0.0,1.723893120267328e-10
horizon,5,20000,confounded_plus,early_only,200,0.03362797161766058,0.029543406267837368,0.03780347934269356,-0.014659545686569863,0.0011308404751181858,5001.35,76.91,0.45,0.0,1.7738419153673357e-10
horizon,5,20000,nonconfounded,early_calibration,200,0.022033455449306925,0.019594303779890732,0.024453622573593868,-0.0003956994968444425,0.0004854731590365931,5003.445,78.48,0.105,0.0,1.907648700463782e-10
horizon,5,20000,nonconfounded,early_only,200,0.03169495384463237,0.02925220990950089,0.03401938399408798,-0.007281233796131297,0.0010045700992133762,5000.14,77.61,0.195,0.0,1.9653163471633484e-10
horizon,6,20000,center,early_calibration,200,0.02605013348863589,0.023841677669455438,0.028088564400384722,-0.00047906109681640166,0.000678609454775749,5004.48,19.59,0.055,0.0,1.9062837701595836e-10
horizon,6,20000,center,early_only,200,0.042758356559020785,0.04113461163169602,0.04423619228677254,0.002027026027685779,0.001828277055628356,4994.84,19.42,0.59,0.0,1.9672273489021452e-10
horizon,6,20000,confounded_minus,early_calibration,200,0.019543571688191978,0.017224727703163453,0.021805843633588395,0.0063152960656475835,0.00038195119433149903,4998.34,19.69,0.375,0.0,1.9581291796355593e-10
horizon,6,20000,confounded_minus,early_only,200,0.04604850166762759,0.0412453483163675,0.05048542950155398,0.023828136041137152,0.0021204645058335012,5001.595,19.255,0.58,0.0,1.9958002698411414e-10
horizon,6,20000,confounded_plus,early_calibration,200,0.0201249152304366,0.01724622380385834,0.023124859476780325,-0.007476228634523908,0.00040501221303225905,5001.795,18.765,0.315,0.0,1.8883218686621683e-10
horizon,6,20000,confounded_plus,early_only,200,0.04411692628965874,0.03915419577938792,0.04879565699175408,-0.02014687073111542,0.001946303185247183,4996.26,19.325,0.645,0.0,1.9352467133144924e-10
horizon,6,20000,nonconfounded,early_calibration,200,0.023297034885138006,0.021370497270375637,0.025318828766008883,-0.0002884644400702743,0.0005427518344393372,5003.88,19.465,0.165,0.0,1.9515384078704068e-10
horizon,6,20000,nonconfounded,early_only,200,0.03839142430558318,0.035928894074902074,0.04076308711020468,-0.00885169413094842,0.001473901460211323,5001.21,19.435,0.42,0.0,1.9724357130240788e-10
horizon,7,20000,center,early_calibration,200,0.024191521376374134,0.022231420961999825,0.026109247334537018,-0.0005520238245911062,0.0005852297065035667,5004.675,4.48,0.06,0.0,1.9762422265052343e-10
horizon,7,20000,center,early_only,200,0.04650679089262,0.04532993972228569,0.0475581136625661,0.0046917881778644486,0.002162881599129882,4998.675,4.51,0.815,0.01,1.853952126366909e-10
horizon,7,20000,confounded_minus,early_calibration,200,0.017879086123654873,0.015701102782561222,0.020036368665763506,0.00410606184426311,0.0003196617206170682,4995.175,5.06,0.435,0.0,1.651191525089274e-10
horizon,7,20000,confounded_minus,early_only,200,0.05392446560623225,0.04934792540069413,0.0584481648321587,0.029773283028770123,0.0029078479909177245,4993.125,5.22,0.805,0.005,1.6454781244165662e-10
horizon,7,20000,confounded_plus,early_calibration,200,0.018989119320750168,0.016618542831082876,0.021422926252033053,-0.005997073240587168,0.0003605866525776873,5002.985,4.81,0.335,0.0,1.9460593574972818e-10
horizon,7,20000,confounded_plus,early_only,200,0.05579475124637395,0.050909038523220165,0.060317696863024864,-0.03182068270418978,0.0031130542666447476,5001.4,4.91,0.825,0.005,1.4067032694936588e-10
horizon,7,20000,nonconfounded,early_calibration,200,0.02164887310726126,0.019625745603879342,0.02365463119971298,-0.0010223715287336454,0.00046867370681429987,4999.95,5.015,0.105,0.0,1.9970527347697858e-10
horizon,7,20000,nonconfounded,early_only,200,0.040842274227423925,0.03821203472853258,0.043392678545010416,-0.007566725497186633,0.0016680913640680967,4992.75,4.775,0.54,0.01,1.9824770232552968e-10
horizon,8,20000,center,early_calibration,200,0.024380142804473252,0.022268227448823494,0.02639748502621587,-0.0029297574589312123,0.0005943913631665089,4996.005,1.185,0.04,0.0,1.9561641195764423e-10
horizon,8,20000,center,early_only,200,0.04085077430729877,0.038789878770575895,0.042679434796108466,0.001130166534698199,0.001668785761505861,4996.945,1.28,0.66,0.265,1.4911511283556556e-10
horizon,8,20000,confounded_minus,early_calibration,200,0.019450351494417522,0.01642793180678927,0.022562820807424725,0.004855597359460934,0.00037831617325638994,5007.305,1.2,0.4,0.0,1.9248263047463507e-10
horizon,8,20000,confounded_minus,early_only,200,0.053352746078293815,0.049048315389711064,0.05754833239913791,0.036272802524174814,0.002846515514094896,5001.06,1.325,0.61,0.275,1.9297199569615758e-10
horizon,8,20000,confounded_plus,early_calibration,200,0.019782915127147374,0.017203503347161038,0.022401304920594823,-0.0056932302820224875,0.00039136373092791643,5001.1,1.315,0.365,0.0,1.9163329256777217e-10
horizon,8,20000,confounded_plus,early_only,200,0.05753683468597462,0.05310877079807542,0.06156510735141263,-0.04105486223593201,0.0033104873456811725,4996.675,1.08,0.645,0.315,1.3983332547429228e-10
horizon,8,20000,nonconfounded,early_calibration,200,0.023213173547770364,0.021096770683316272,0.025343973434651848,-0.0027643762433440296,0.0005388514261589058,5004.075,1.345,0.105,0.0,1.6952247033430803e-10
horizon,8,20000,nonconfounded,early_only,200,0.03678779549402033,0.03376917697276244,0.03967711400216301,-0.01044661986181341,0.0013533418973098626,5007.445,1.205,0.38,0.31,1.9106693137371789e-10
horizon,9,20000,center,early_calibration,200,0.024809133233779472,0.022636574662243492,0.02694313578801907,6.620773965261562e-06,0.0006154930918114211,4998.115,0.31,0.08,0.0,1.9057676270417545e-10
horizon,9,20000,center,early_only,200,0.02746631664263682,0.024585790587318194,0.030275554709114087,0.0034307696720206355,0.0007543985499135883,4999.305,0.365,0.3,0.69,1.0789227378269622e-10
horizon,9,20000,confounded_minus,early_calibration,200,0.017942759852043407,0.015920169345598496,0.01999411757204182,0.005441410163979999,0.0003219426311081007,5001.52,0.27,0.37,0.0,1.9010334972868748e-10
horizon,9,20000,confounded_minus,early_only,200,0.04389741357556421,0.04086569521489473,0.04697509873560109,0.03729446424415775,0.0019269829186241288,4996.975,0.26,0.215,0.78,1.3925183299208846e-10
horizon,9,20000,confounded_plus,early_calibration,200,0.019668299177488583,0.016883748212779312,0.022374205070881212,-0.005667497494349404,0.00038684199253519804,4994.665,0.295,0.345,0.0,1.9917610616371206e-10
horizon,9,20000,confounded_plus,early_only,200,0.04693029359580065,0.04365129357496425,0.05022663992038377,-0.040104993534987844,0.002202452456988048,5000.8,0.28,0.235,0.76,1.641024632804619e-10
horizon,9,20000,nonconfounded,early_calibration,200,0.023303370934111178,0.021486522491437694,0.025145927453409923,-0.0019146484691086084,0.0005430470968927777,5004.36,0.345,0.105,0.0,1.9708012999331004e-10
horizon,9,20000,nonconfounded,early_only,200,0.0249466122416728,0.02113886246199947,0.02847420852935881,-0.010265384377887826,0.0006223334623363791,4997.17,0.32,0.16,0.745,1.9877070475682324e-10
horizon,10,20000,center,early_calibration,200,0.02513139189983568,0.02311040505023289,0.02715342401189031,-0.0026963484148073663,0.0006315868588231265,5012.67,0.08,0.055,0.0,1.7641862970485533e-10
horizon,10,20000,center,early_only,200,0.01347493830583214,0.010280340058747083,0.016411770118532586,0.0006320615440296919,0.0001815739623459823,5003.375,0.07,0.07,0.93,7.577711895467854e-12
horizon,10,20000,confounded_minus,early_calibration,200,0.018594369989468357,0.0163233491813956,0.020928806028865248,0.006977289447188399,0.00034575059530524144,5009.985,0.085,0.295,0.0,1.6900916777196073e-10
horizon,10,20000,confounded_minus,early_only,200,0.04301411048333364,0.040842409159205895,0.04538264594996682,0.0408582406543036,0.001850213700672433,5009.545,0.07,0.07,0.93,8.679237558685549e-12
horizon,10,20000,confounded_plus,early_calibration,200,0.021527477813872632,0.018463482345138345,0.024427170983912967,-0.00804346332954759,0.00046343230102677843,5000.945,0.085,0.34,0.0,1.9897453129580356e-10
horizon,10,20000,confounded_plus,early_only,200,0.04365176427485308,0.04122795537730417,0.0461858532741058,-0.04106214781446088,0.0019054765243073396,5002.095,0.085,0.085,0.915,9.538752600291023e-12
horizon,10,20000,nonconfounded,early_calibration,200,0.02149048218145784,0.01932353202010869,0.023585979926680597,-0.0006291378280640447,0.0004618408243915569,5001.17,0.075,0.13,0.0,1.991415365942828e-10
horizon,10,20000,nonconfounded,early_only,200,0.0166445273575096,0.013419787886810787,0.019727478742103816,-0.009519976276795539,0.00027704029095488555,4999.99,0.1,0.05,0.905,1.5122755798275753e-10
sample_size,8,2000,center,early_calibration,200,0.04175607407577066,0.040061549469390494,0.043253532745962185,-1.740768174996493e-05,0.0017435697222212465,501.205,0.095,0.56,0.0,1.941647398417956e-10
sample_size,8,2000,center,early_only,200,0.017035895730855292,0.014185043816146676,0.019714840706589323,0.0015258797316103662,0.00029022174335257357,501.445,0.105,0.075,0.895,1.8595660298062477e-10
sample_size,8,2000,confounded_minus,early_calibration,200,0.043861287461124464,0.03911840867015696,0.048365402833041554,0.021966346631981725,0.0019238125377473941,500.515,0.125,0.575,0.0,1.9919577098903574e-10
sample_size,8,2000,confounded_minus,early_only,200,0.04363274885150119,0.04124015432618163,0.04614204357686598,0.03956252913282213,0.0019038167723381782,497.7,0.14,0.105,0.88,5.385667519591797e-11
sample_size,8,2000,confounded_plus,early_calibration,200,0.04500598489835948,0.04053424855564298,0.04944680327561828,-0.025525195740827726,0.0020255386766713616,499.565,0.095,0.52,0.0,1.8836110449171883e-10
sample_size,8,2000,confounded_plus,early_only,200,0.04457895976401362,0.04200583235521471,0.04708847468280786,-0.040462601107340124,0.001987283653641545,500.74,0.115,0.105,0.885,1.2855309872161769e-10
sample_size,8,2000,nonconfounded,early_calibration,200,0.04157888471953174,0.03851128820608172,0.044419556759335434,-0.0120583943371641,0.00172880365452011,501.37,0.17,0.5,0.0,1.9110840687730501e-10
sample_size,8,2000,nonconfounded,early_only,200,0.018379454078762725,0.015413967284713207,0.021468806274032276,-0.007577037798199309,0.0003378043322333478,499.25,0.125,0.1,0.885,1.7169457001975363e-10
sample_size,8,8000,center,early_calibration,200,0.03435220779844331,0.032434599053122515,0.036200198745959096,-0.00015817178268125786,0.0011800741806274292,2001.075,0.47,0.235,0.0,1.885214847728231e-10
sample_size,8,8000,center,early_only,200,0.03258524439121199,0.029869259857576595,0.03513403109510376,-0.0021228368210913363,0.0010617981520350125,2000.435,0.54,0.42,0.575,1.8626844175157614e-10
sample_size,8,8000,confounded_minus,early_calibration,200,0.02833348213473367,0.023977403140116718,0.032393284260003756,0.009127446251796728,0.0008027862098792719,1998.975,0.45,0.445,0.0,1.8570563142805696e-10
sample_size,8,8000,confounded_minus,early_only,200,0.048488286698903704,0.0447381115859679,0.052103753304804615,0.03781703950758106,0.002351113946995082,1996.025,0.51,0.365,0.625,1.9022585416583748e-10
sample_size,8,8000,confounded_plus,early_calibration,200,0.02912248566827655,0.02509505787399624,0.03293942219600976,-0.011791201010129865,0.000848119171498973,2004.375,0.485,0.39,0.0,1.935552412790642e-10
sample_size,8,8000,confounded_plus,early_only,200,0.04825701026339719,0.04443735253963897,0.05183929893911032,-0.03776840066632212,0.0023287390395616216,2000.635,0.485,0.355,0.625,1.4231718418761946e-10
sample_size,8,8000,nonconfounded,early_calibration,200,0.032828511457784065,0.030190519533721587,0.03538961213138358,-0.005511055151695314,0.0010777111645338597,2000.895,0.48,0.305,0.0,1.9992956552458696e-10
sample_size,8,8000,nonconfounded,early_only,200,0.02553052105978858,0.022333199194069557,0.02870465479548818,-0.005818488997491565,0.0006518075055843083,2004.23,0.44,0.25,0.65,1.094856234753333e-10
sample_size,8,32000,center,early_calibration,200,0.02019948183102751,0.018305745416578888,0.02208805189419004,0.003429333929321861,0.0004080190662420105,7997.555,1.95,0.025,0.0,1.6543312829657084e-10
sample_size,8,32000,center,early_only,200,0.04383823992628586,0.042142082532529275,0.04546768843267099,-0.005298360732944038,0.0019217912798346038,8009.155,1.965,0.765,0.15,1.9170595970049997e-10
sample_size,8,32000,confounded_minus,early_calibration,200,0.01643745346210999,0.013932326590760121,0.019090927112350418,0.0036993076571054727,0.0002701898763190317,7997.315,1.995,0.3,0.0,1.9235792573049117e-10
sample_size,8,32000,confounded_minus,early_only,200,0.056286455972487597,0.051707735076904925,0.06060069382280449,0.0361862029154862,0.0031681651259427845,7991.59,1.92,0.735,0.16,1.8560288993652724e-10
sample_size,8,32000,confounded_plus,early_calibration,200,0.016309453035354273,0.014233933111679066,0.018293469540302913,-0.0051175710980243885,0.0002659982583124267,7994.275,1.99,0.285,0.0,1.9430862474578703e-10
sample_size,8,32000,confounded_plus,early_only,200,0.05572360014934547,0.051168759852650555,0.05994910886815293,-0.03599309926573597,0.0031051196136041345,7997.095,1.815,0.725,0.18,1.759980060452547e-10
sample_size,8,32000,nonconfounded,early_calibration,200,0.01857011148776266,0.016930409456590582,0.02018016840509196,-0.0013454013037445967,0.0003448490406679347,7991.85,1.915,0.065,0.0,1.9894847789049368e-10
sample_size,8,32000,nonconfounded,early_only,200,0.04293280692482189,0.04038296940404473,0.045499712514025285,-0.01318350641920826,0.0018432259104440346,8005.99,1.955,0.49,0.11,1.826247885555743e-10
sample_size,8,128000,center,early_calibration,200,0.010726923893808039,0.009889299674887837,0.011586151517244422,-0.000630282323114358,0.00011506689622354984,31998.065,7.465,0.0,0.0,6.5029029931067475e-12
sample_size,8,128000,center,early_only,200,0.045266110784784215,0.04393434265688694,0.046492952862010765,0.0030505209841335578,0.0020490207855803576,32002.23,7.58,0.735,0.0,1.7870650575665947e-10
sample_size,8,128000,confounded_minus,early_calibration,200,0.009409175300233006,0.008489924618790213,0.010365505422053872,0.0023305139253066483,8.853257983051487e-05,31996.58,7.835,0.155,0.0,1.9797719458822596e-10
sample_size,8,128000,confounded_minus,early_only,200,0.052862304550515146,0.04818413895627406,0.05733064984939072,0.0293201719728612,0.002794423242391414,31996.865,7.545,0.735,0.0,1.845318009724775e-10
sample_size,8,128000,confounded_plus,early_calibration,200,0.009416566214057308,0.008451893637873908,0.010407021751511902,-0.0008819099169681791,8.867171926372558e-05,32007.53,7.55,0.21,0.0,1.8151587183193665e-10
sample_size,8,128000,confounded_plus,early_only,200,0.05481005882376613,0.05001501541708587,0.059231477437755115,-0.03174335919848526,0.003004142548264703,31999.41,7.59,0.765,0.0,1.9840796432017693e-10
sample_size,8,128000,nonconfounded,early_calibration,200,0.010246909617577193,0.00935494799823335,0.011184972683937236,-0.0010002712911794044,0.00010499915671079595,31999.35,8.085,0.0,0.0,1.9714468683300172e-10
sample_size,8,128000,nonconfounded,early_only,200,0.041786827769009965,0.039510991596421054,0.04403209293647465,-0.0074419699239312055,0.0017461389749969026,32005.235,7.43,0.49,0.0,1.9315282852967394e-10
sample_size,8,512000,center,early_calibration,200,0.005244687184763813,0.00478871734971202,0.005704251933724004,-0.0003850780271923563,2.750674366602577e-05,127975.715,31.76,0.0,0.0,1.6963783565251793e-10
sample_size,8,512000,center,early_only,200,0.041003059842338596,0.03926714748440198,0.042584005226268776,0.0013820217234032381,0.0016812509164343997,128028.975,31.255,0.515,0.0,1.8537616483082359e-10
sample_size,8,512000,confounded_minus,early_calibration,200,0.004866076496909839,0.004475359178306686,0.005258102740521638,0.0002397741495835199,2.3678700473778336e-05,128004.375,30.92,0.015,0.0,1.8715672991964118e-10
sample_size,8,512000,confounded_minus,early_only,200,0.03710833558097378,0.032526074247752834,0.04137255333239412,0.015561826397557543,0.001377028569590165,127997.69,31.09,0.555,0.0,1.9743617403142084e-10
sample_size,8,512000,confounded_plus,early_calibration,200,0.005326658325378238,0.0048817226361169445,0.005795315143869896,-0.0008426980372129186,2.8373288915321298e-05,127983.885,31.26,0.02,0.0,1.8705979029209202e-10
sample_size,8,512000,confounded_plus,early_only,200,0.0406022099025246,0.03579112757958533,0.044987614228399975,-0.018893852757405055,0.0016485394489686664,128020.37,31.455,0.58,0.0,1.9564941389270483e-10
sample_size,8,512000,nonconfounded,early_calibration,200,0.004875289585008146,0.00439268384001799,0.005349939556835693,2.411466210784072e-05,2.37684485376889e-05,128014.355,30.78,0.0,0.0,1.4472480226496338e-10
sample_size,8,512000,nonconfounded,early_only,200,0.03604344191252996,0.033673249112312106,0.038346060153300006,-0.00613528632627801,0.0012991297049019213,128040.955,31.225,0.35,0.0,1.9386276584694093e-10
horizon,3,20000,confounded_two_point_average,early_calibration,400,0.009353705705924862,0.008608035620213832,0.01009216221786036,-0.00032538419680521824,8.749181043305134e-05,4999.3975,1249.6625,0.185,0.0,1.8727252387717996e-10
horizon,3,20000,confounded_two_point_average,early_only,400,0.009390100184452087,0.008715994309864132,0.010055341237764552,-0.0005082700299470536,8.817398147404712e-05,4997.585,1247.925,0.1925,0.0,1.9431944942027712e-10
horizon,4,20000,confounded_two_point_average,early_calibration,400,0.013741029355756683,0.012478193509850742,0.015035511617196724,0.0011437252638577908,0.00018881588775576693,4997.3675,310.9325,0.29,0.0,1.9567927139751973e-10
horizon,4,20000,confounded_two_point_average,early_only,400,0.017833503424589458,0.016030582144589207,0.01954998162074875,0.0002442429924841694,0.0003180338443948439,4994.49,312.5525,0.285,0.0,1.969741487972687e-10
horizon,5,20000,confounded_two_point_average,early_calibration,400,0.015361357688010339,0.013946417743559435,0.016732428763490396,0.0008417100801289403,0.00023597131001899433,5002.3775,77.9825,0.335,0.0,1.8932138235588925e-10
horizon,5,20000,confounded_two_point_average,early_only,400,0.03491940035769707,0.03201874000932036,0.037700299984944216,0.0017953897400956765,0.001219364521341134,4997.705,77.7125,0.4125,0.0,1.7738419153673357e-10
horizon,6,20000,confounded_two_point_average,early_calibration,400,0.019836373249207603,0.017991537431206822,0.021727177087478813,-0.0005804662844381626,0.00039348170368187904,5000.0675,19.2275,0.345,0.0,1.9581291796355593e-10
horizon,6,20000,confounded_two_point_average,early_only,400,0.04509305762021846,0.04180674911586498,0.0483280894827038,0.0018406326550108655,0.0020333838455403423,4998.9275,19.29,0.6125,0.0,1.9958002698411414e-10
horizon,7,20000,confounded_two_point_average,early_calibration,400,0.018442456089072783,0.016778138466438327,0.020046883472223637,-0.0009455056981620285,0.00034012418659737777,4999.08,4.935,0.385,0.0,1.9460593574972818e-10
horizon,7,20000,confounded_two_point_average,early_only,400,0.05486757812024544,0.05153863588753672,0.058051965879617994,-0.0010236998377098282,0.003010451128781236,4997.2625,5.065,0.815,0.005,1.6454781244165662e-10
horizon,8,20000,confounded_two_point_average,early_calibration,400,0.019617338048067406,0.017559079155231215,0.0215852188179765,-0.0004188164612807771,0.00038483995209215316,5004.2025,1.2575,0.3825,0.0,1.9248263047463507e-10
horizon,8,20000,confounded_two_point_average,early_only,400,0.05548424487985787,0.05253232971032451,0.058487740849187314,-0.002391029855878597,0.003078501429888034,4998.8675,1.2025,0.6275,0.295,1.9297199569615758e-10
horizon,9,20000,confounded_two_point_average,early_calibration,400,0.018825310404390398,0.01710956765182851,0.020512842945248914,-0.00011304366518470277,0.00035439231182164937,4998.0925,0.2825,0.3575,0.0,1.9917610616371206e-10
horizon,9,20000,confounded_two_point_average,early_only,400,0.0454391646908929,0.043137172578439714,0.047592376461322965,-0.0014052646454150452,0.0020647176878060883,4998.8875,0.27,0.225,0.77,1.641024632804619e-10
horizon,10,20000,confounded_two_point_average,early_calibration,400,0.020114458684389443,0.018224494595952555,0.02196547042258605,-0.0005330869411795947,0.00040459144816600993,5005.465,0.085,0.3175,0.0,1.9897453129580356e-10
horizon,10,20000,confounded_two_point_average,early_only,400,0.04333411026535432,0.04174064295409687,0.04500137464847325,-0.00010195358007863753,0.0018778451124898863,5005.82,0.0775,0.0775,0.9225,9.538752600291023e-12
sample_size,8,2000,confounded_two_point_average,early_calibration,400,0.04443732223266134,0.041146618683811635,0.047541113567272246,-0.0017794245544230014,0.001974675607209378,500.04,0.11,0.5475,0.0,1.9919577098903574e-10
sample_size,8,2000,confounded_two_point_average,early_only,400,0.04410839163911853,0.04231776943921373,0.04595157844901062,-0.0004500359872589987,0.0019455502129898615,499.22,0.1275,0.105,0.8825,1.2855309872161769e-10
sample_size,8,8000,confounded_two_point_average,early_calibration,400,0.028730692485373938,0.02580909265353443,0.031510344548475525,-0.0013318773791665683,0.0008254526906891225,2001.675,0.4675,0.4175,0.0,1.935552412790642e-10
sample_size,8,8000,confounded_two_point_average,early_only,400,0.04837278670159857,0.045753761023495196,0.050937134485030185,2.4319420629468348e-05,0.0023399264932783517,1998.33,0.4975,0.36,0.625,1.9022585416583748e-10
sample_size,8,32000,confounded_two_point_average,early_calibration,400,0.016373578329605575,0.014758331724579164,0.018061867167579772,-0.0007091317204594577,0.00026809406731572924,7995.795,1.9925,0.2925,0.0,1.9430862474578703e-10
sample_size,8,32000,confounded_two_point_average,early_only,400,0.05600573515072773,0.05284469554332815,0.05907628981955902,9.655182487511516e-05,0.0031366423697734595,7994.3425,1.8675,0.73,0.17,1.8560288993652724e-10
sample_size,8,128000,confounded_two_point_average,early_calibration,400,0.009412871482556226,0.008728436834096914,0.010133525663387684,0.0007243020041692346,8.860214954712023e-05,32002.055,7.6925,0.1825,0.0,1.9797719458822596e-10
sample_size,8,128000,confounded_two_point_average,early_only,400,0.05384498950996331,0.05048139816883723,0.05697513548735464,-0.0012115936128120298,0.0028992828953280586,31998.1375,7.5675,0.75,0.0,1.9840796432017693e-10
sample_size,8,512000,confounded_two_point_average,early_calibration,400,0.005101567866308339,0.004788284390719676,0.005402216875349037,-0.00030146194381469935,2.6025994694549817e-05,127994.13,31.09,0.0175,0.0,1.8715672991964118e-10
sample_size,8,512000,confounded_two_point_average,early_only,400,0.03889452415545684,0.03567326298518167,0.042104291667355416,-0.0016660131799237554,0.0015127840092794157,128009.03,31.2725,0.5675,0.0,1.9743617403142084e-10


==> anc/calibration_code/outputs/figure_checks.json <==
{
  "status": "PASS",
  "renderer": "Matplotlib 3.11.1",
  "main_size_inches": [5.5, 2.45],
  "sensitivity_size_inches": [5.5, 7.2],
  "minimum_extracted_font_points": 8.0,
  "fonts": ["TimesNewRomanPSMT", "TimesNewRomanPS-ItalicMT", "TimesNewRomanPS-BoldMT"],
  "all_font_programs_embedded": true,
  "font_type": "Type0 TrueType",
  "text_bounds_check": "PASS",
  "pdf_render_visual_check": "PASS",
  "panels": [2, 8]
}


==> anc/calibration_code/outputs/full_log_sufficiency_checks.json <==
{
  "status": "PASS",
  "python_version": "3.12.14",
  "complete_likelihood_checks": [
    {
      "H": 3,
      "u": "1/4",
      "v": "0",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 256,
      "categories": 24,
      "raw_atom_likelihood_ratios_equal": 256,
      "category_marginals_exact": true,
      "early_mass": "1/4",
      "calibration_mass": "0",
      "status": "PASS"
    },
    {
      "H": 3,
      "u": "1/8",
      "v": "1/8",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 576,
      "categories": 54,
      "raw_atom_likelihood_ratios_equal": 576,
      "category_marginals_exact": true,
      "early_mass": "1/8",
      "calibration_mass": "1/8",
      "status": "PASS"
    },
    {
      "H": 4,
      "u": "1/4",
      "v": "0",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 1536,
      "categories": 24,
      "raw_atom_likelihood_ratios_equal": 1536,
      "category_marginals_exact": true,
      "early_mass": "1/4",
      "calibration_mass": "0",
      "status": "PASS"
    },
    {
      "H": 4,
      "u": "1/8",
      "v": "1/8",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 3456,
      "categories": 54,
      "raw_atom_likelihood_ratios_equal": 3456,
      "category_marginals_exact": true,
      "early_mass": "1/8",
      "calibration_mass": "1/8",
      "status": "PASS"
    },
    {
      "H": 4,
      "u": "0",
      "v": "1/4",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 2688,
      "categories": 42,
      "raw_atom_likelihood_ratios_equal": 2688,
      "category_marginals_exact": true,
      "early_mass": "0",
      "calibration_mass": "1/4",
      "status": "PASS"
    },
    {
      "H": 5,
      "u": "1/4",
      "v": "0",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 9216,
      "categories": 24,
      "raw_atom_likelihood_ratios_equal": 9216,
      "category_marginals_exact": true,
      "early_mass": "1/4",
      "calibration_mass": "0",
      "status": "PASS"
    },
    {
      "H": 5,
      "u": "1/8",
      "v": "1/8",
      "left_t_beta": [
        "-1/25",
        "1/50"
      ],
      "right_t_beta": [
        "1/50",
        "-1/25"
      ],
      "raw_atoms": 20736,
      "categories": 54,
      "raw_atom_likelihood_ratios_equal": 20736,
      "category_marginals_exact": true,
      "early_mass": "1/8",
      "calibration_mass": "1/8",
      "status": "PASS"
    }
  ],
  "total_raw_atoms_checked": 38464,
  "normalization_and_budget_cases": 270,
  "hidden_bits_revealed_only_by_observed_terminal": true,
  "calibration_O2_and_terminal_correlation_preserved": true,
  "elapsed_seconds": 0.398
}


==> anc/calibration_code/outputs/unknown_bias_checks.json <==
{
  "checks": [
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/40",
      "policy": "early",
      "atoms": 256,
      "reset_atoms_equal": 192,
      "all_preserve_mass": "1/16",
      "read_probability": "1/4",
      "chi_square": "1385875/318979584",
      "chi_square_over_q_epsilon_squared": "69293750/623007",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/40",
      "policy": "late",
      "atoms": 256,
      "reset_atoms_equal": 192,
      "all_preserve_mass": "1/16",
      "read_probability": "1/4",
      "chi_square": "1385875/318979584",
      "chi_square_over_q_epsilon_squared": "69293750/623007",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/40",
      "policy": "memory_one",
      "atoms": 224,
      "reset_atoms_equal": 176,
      "all_preserve_mass": "1/16",
      "read_probability": "1/8",
      "chi_square": "412849/106326528",
      "chi_square_over_q_epsilon_squared": "20642450/207669",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/40",
      "policy": "random_labels",
      "atoms": 320,
      "reset_atoms_equal": 224,
      "all_preserve_mass": "1/16",
      "read_probability": "1/8",
      "chi_square": "1619/415338",
      "chi_square_over_q_epsilon_squared": "20723200/207669",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/80",
      "policy": "early",
      "atoms": 256,
      "reset_atoms_equal": 192,
      "all_preserve_mass": "1/16",
      "read_probability": "1/4",
      "chi_square": "4076125/3872894697",
      "chi_square_over_q_epsilon_squared": "417395200000/3872894697",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/80",
      "policy": "late",
      "atoms": 256,
      "reset_atoms_equal": 192,
      "all_preserve_mass": "1/16",
      "read_probability": "1/4",
      "chi_square": "4076125/3872894697",
      "chi_square_over_q_epsilon_squared": "417395200000/3872894697",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/80",
      "policy": "memory_one",
      "atoms": 224,
      "reset_atoms_equal": 176,
      "all_preserve_mass": "1/16",
      "read_probability": "1/8",
      "chi_square": "321917593/340814733336",
      "chi_square_over_q_epsilon_squared": "4120545190400/42601841667",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 3,
      "epsilon": "1/80",
      "policy": "random_labels",
      "atoms": 320,
      "reset_atoms_equal": 224,
      "all_preserve_mass": "1/16",
      "read_probability": "1/8",
      "chi_square": "10411213/10994023656",
      "chi_square_over_q_epsilon_squared": "133263526400/1374252957",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/40",
      "policy": "early",
      "atoms": 1536,
      "reset_atoms_equal": 1408,
      "all_preserve_mass": "1/64",
      "read_probability": "1/4",
      "chi_square": "1385875/1275918336",
      "chi_square_over_q_epsilon_squared": "69293750/623007",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/40",
      "policy": "late",
      "atoms": 1280,
      "reset_atoms_equal": 1152,
      "all_preserve_mass": "1/64",
      "read_probability": "1/16",
      "chi_square": "1385875/1275918336",
      "chi_square_over_q_epsilon_squared": "69293750/623007",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/40",
      "policy": "memory_one",
      "atoms": 1344,
      "reset_atoms_equal": 1248,
      "all_preserve_mass": "1/64",
      "read_probability": "1/8",
      "chi_square": "412849/425306112",
      "chi_square_over_q_epsilon_squared": "20642450/207669",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/40",
      "policy": "random_labels",
      "atoms": 2176,
      "reset_atoms_equal": 1856,
      "all_preserve_mass": "1/64",
      "read_probability": "141/1024",
      "chi_square": "10411417/10207346688",
      "chi_square_over_q_epsilon_squared": "260285425/2492028",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/80",
      "policy": "early",
      "atoms": 1536,
      "reset_atoms_equal": 1408,
      "all_preserve_mass": "1/64",
      "read_probability": "1/4",
      "chi_square": "4076125/15491578788",
      "chi_square_over_q_epsilon_squared": "417395200000/3872894697",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/80",
      "policy": "late",
      "atoms": 1280,
      "reset_atoms_equal": 1152,
      "all_preserve_mass": "1/64",
      "read_probability": "1/16",
      "chi_square": "4076125/15491578788",
      "chi_square_over_q_epsilon_squared": "417395200000/3872894697",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/80",
      "policy": "memory_one",
      "atoms": 1344,
      "reset_atoms_equal": 1248,
      "all_preserve_mass": "1/64",
      "read_probability": "1/8",
      "chi_square": "321917593/1363258933344",
      "chi_square_over_q_epsilon_squared": "4120545190400/42601841667",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 4,
      "epsilon": "1/80",
      "policy": "random_labels",
      "atoms": 2176,
      "reset_atoms_equal": 1856,
      "all_preserve_mass": "1/64",
      "read_probability": "141/1024",
      "chi_square": "10796121467/43624285867008",
      "chi_square_over_q_epsilon_squared": "4318448586800/42601841667",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "pre_reset_confounding",
      "H": 5,
      "epsilon": "1/40",
      "policy": "random_labels",
      "atoms": 13568,
      "reset_atoms_equal": 12672,
      "all_preserve_mass": "1/256",
      "read_probability": "2299/16384",
      "chi_square": "490583/1855881216",
      "chi_square_over_q_epsilon_squared": "12264575/113274",
      "max_reset_atom_difference": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/8",
      "v": "1/8",
      "atoms": 576,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "5687/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/8",
      "v": "1/8",
      "atoms": 576,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "5687/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "0",
      "beta": "1/20",
      "u": "1/8",
      "v": "1/8",
      "atoms": 576,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "711/50",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/4",
      "v": "1/4",
      "atoms": 512,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "2843/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/4",
      "v": "1/4",
      "atoms": 512,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "2843/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "0",
      "beta": "1/20",
      "u": "1/4",
      "v": "1/4",
      "atoms": 512,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "711/100",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/16",
      "v": "3/16",
      "atoms": 576,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "7791/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/16",
      "v": "3/16",
      "atoms": 576,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "7791/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "0",
      "beta": "1/20",
      "u": "1/16",
      "v": "3/16",
      "atoms": 576,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "487/25",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration_breaks_confounding",
      "H": 3,
      "epsilon": "1/40",
      "u": "1/8",
      "v": "1/8",
      "calibration_atoms_different": 256,
      "calibration_chi_square": "548481552634384/341643407563214757",
      "early_reset_atoms_still_equal": true,
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/8",
      "v": "1/8",
      "atoms": 3456,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "5687/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/8",
      "v": "1/8",
      "atoms": 3456,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "5687/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "0",
      "beta": "1/20",
      "u": "1/8",
      "v": "1/8",
      "atoms": 3456,
      "early_cost": "1/8",
      "calibration_cost": "1/8",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "711/50",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/4",
      "v": "1/4",
      "atoms": 3072,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "2843/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/4",
      "v": "1/4",
      "atoms": 3072,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "2843/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "0",
      "beta": "1/20",
      "u": "1/4",
      "v": "1/4",
      "atoms": 3072,
      "early_cost": "1/4",
      "calibration_cost": "1/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "711/100",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "-1/20",
      "beta": "1/40",
      "u": "1/16",
      "v": "3/16",
      "atoms": 3456,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "9/20",
      "estimate_variance": "7791/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "1/20",
      "beta": "-1/40",
      "u": "1/16",
      "v": "3/16",
      "atoms": 3456,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "11/20",
      "estimate_variance": "7791/400",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 4,
      "t": "0",
      "beta": "1/20",
      "u": "1/16",
      "v": "3/16",
      "atoms": 3456,
      "early_cost": "1/16",
      "calibration_cost": "3/16",
      "selection_independent_of_O2": true,
      "estimate_mean": "1/2",
      "estimate_variance": "487/25",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "calibration_breaks_confounding",
      "H": 4,
      "epsilon": "1/40",
      "u": "1/8",
      "v": "1/8",
      "calibration_atoms_different": 1536,
      "calibration_chi_square": "4337060120658497/2733147260505718056",
      "early_reset_atoms_still_equal": true,
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/40",
      "beta": "-1/20",
      "u": "0",
      "v": "0",
      "atoms": 192,
      "early_cost": "0",
      "calibration_cost": "0",
      "selection_independent_of_O2": true,
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/40",
      "beta": "-1/20",
      "u": "1/4",
      "v": "0",
      "atoms": 256,
      "early_cost": "1/4",
      "calibration_cost": "0",
      "selection_independent_of_O2": true,
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/40",
      "beta": "-1/20",
      "u": "0",
      "v": "3/4",
      "atoms": 320,
      "early_cost": "0",
      "calibration_cost": "3/4",
      "selection_independent_of_O2": true,
      "status": "PASS"
    },
    {
      "kind": "calibration",
      "H": 3,
      "t": "1/40",
      "beta": "-1/20",
      "u": "1/4",
      "v": "3/4",
      "atoms": 384,
      "early_cost": "1/4",
      "calibration_cost": "3/4",
      "selection_independent_of_O2": true,
      "estimate_mean": "21/40",
      "estimate_variance": "7791/1600",
      "estimate_bias": "0",
      "status": "PASS"
    },
    {
      "kind": "equal_budget_exact_moments",
      "H": 3,
      "t": "1/40",
      "beta": "1/40",
      "total_budget": "1/4",
      "J": "21/40",
      "early_statistic": "deliberately_bias_ignorant_HT_not_optimal_baseline",
      "early_mean": "23/40",
      "early_bias": "1/20",
      "early_variance": "5991/1600",
      "split_mean": "21/40",
      "split_bias": "0",
      "split_variance": "22751/1600",
      "status": "PASS"
    },
    {
      "kind": "equal_budget_exact_moments",
      "H": 4,
      "t": "1/40",
      "beta": "1/40",
      "total_budget": "1/4",
      "J": "21/40",
      "early_statistic": "deliberately_bias_ignorant_HT_not_optimal_baseline",
      "early_mean": "23/40",
      "early_bias": "1/20",
      "early_variance": "5991/1600",
      "split_mean": "21/40",
      "split_bias": "0",
      "split_variance": "22751/1600",
      "status": "PASS"
    }
  ],
  "summary": {
    "status": "PASS",
    "cases": 43,
    "full_law_atoms_reported": 64448,
    "elapsed_seconds": 0.686
  }
}


==> anc/calibration_code/outputs/unknown_bias_checks.txt <==
Unknown readout bias: exact full-record Fraction checks
Self-contained four-action engine; no baseline engine imported.
Record includes every O, every A including A_H, and each read flag/Y.
Finite-instance checks only; all-horizon/adaptive claims require proof.
Python 3.12.14
{"H": 3, "all_preserve_mass": "1/16", "atoms": 256, "chi_square": "1385875/318979584", "chi_square_over_q_epsilon_squared": "69293750/623007", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "early", "read_probability": "1/4", "reset_atoms_equal": 192, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 256, "chi_square": "1385875/318979584", "chi_square_over_q_epsilon_squared": "69293750/623007", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "late", "read_probability": "1/4", "reset_atoms_equal": 192, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 224, "chi_square": "412849/106326528", "chi_square_over_q_epsilon_squared": "20642450/207669", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "memory_one", "read_probability": "1/8", "reset_atoms_equal": 176, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 320, "chi_square": "1619/415338", "chi_square_over_q_epsilon_squared": "20723200/207669", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "random_labels", "read_probability": "1/8", "reset_atoms_equal": 224, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 256, "chi_square": "4076125/3872894697", "chi_square_over_q_epsilon_squared": "417395200000/3872894697", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "early", "read_probability": "1/4", "reset_atoms_equal": 192, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 256, "chi_square": "4076125/3872894697", "chi_square_over_q_epsilon_squared": "417395200000/3872894697", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "late", "read_probability": "1/4", "reset_atoms_equal": 192, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 224, "chi_square": "321917593/340814733336", "chi_square_over_q_epsilon_squared": "4120545190400/42601841667", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "memory_one", "read_probability": "1/8", "reset_atoms_equal": 176, "status": "PASS"}
{"H": 3, "all_preserve_mass": "1/16", "atoms": 320, "chi_square": "10411213/10994023656", "chi_square_over_q_epsilon_squared": "133263526400/1374252957", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "random_labels", "read_probability": "1/8", "reset_atoms_equal": 224, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1536, "chi_square": "1385875/1275918336", "chi_square_over_q_epsilon_squared": "69293750/623007", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "early", "read_probability": "1/4", "reset_atoms_equal": 1408, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1280, "chi_square": "1385875/1275918336", "chi_square_over_q_epsilon_squared": "69293750/623007", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "late", "read_probability": "1/16", "reset_atoms_equal": 1152, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1344, "chi_square": "412849/425306112", "chi_square_over_q_epsilon_squared": "20642450/207669", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "memory_one", "read_probability": "1/8", "reset_atoms_equal": 1248, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 2176, "chi_square": "10411417/10207346688", "chi_square_over_q_epsilon_squared": "260285425/2492028", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "random_labels", "read_probability": "141/1024", "reset_atoms_equal": 1856, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1536, "chi_square": "4076125/15491578788", "chi_square_over_q_epsilon_squared": "417395200000/3872894697", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "early", "read_probability": "1/4", "reset_atoms_equal": 1408, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1280, "chi_square": "4076125/15491578788", "chi_square_over_q_epsilon_squared": "417395200000/3872894697", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "late", "read_probability": "1/16", "reset_atoms_equal": 1152, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 1344, "chi_square": "321917593/1363258933344", "chi_square_over_q_epsilon_squared": "4120545190400/42601841667", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "memory_one", "read_probability": "1/8", "reset_atoms_equal": 1248, "status": "PASS"}
{"H": 4, "all_preserve_mass": "1/64", "atoms": 2176, "chi_square": "10796121467/43624285867008", "chi_square_over_q_epsilon_squared": "4318448586800/42601841667", "epsilon": "1/80", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "random_labels", "read_probability": "141/1024", "reset_atoms_equal": 1856, "status": "PASS"}
{"H": 5, "all_preserve_mass": "1/256", "atoms": 13568, "chi_square": "490583/1855881216", "chi_square_over_q_epsilon_squared": "12264575/113274", "epsilon": "1/40", "kind": "pre_reset_confounding", "max_reset_atom_difference": "0", "policy": "random_labels", "read_probability": "2299/16384", "reset_atoms_equal": 12672, "status": "PASS"}
{"H": 3, "atoms": 576, "beta": "1/40", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "5687/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/8", "v": "1/8"}
{"H": 3, "atoms": 576, "beta": "-1/40", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "5687/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/8", "v": "1/8"}
{"H": 3, "atoms": 576, "beta": "1/20", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "711/50", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/8", "v": "1/8"}
{"H": 3, "atoms": 512, "beta": "1/40", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "2843/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/4", "v": "1/4"}
{"H": 3, "atoms": 512, "beta": "-1/40", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "2843/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/4", "v": "1/4"}
{"H": 3, "atoms": 512, "beta": "1/20", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "711/100", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/4", "v": "1/4"}
{"H": 3, "atoms": 576, "beta": "1/40", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "7791/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/16", "v": "3/16"}
{"H": 3, "atoms": 576, "beta": "-1/40", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "7791/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/16", "v": "3/16"}
{"H": 3, "atoms": 576, "beta": "1/20", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "487/25", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/16", "v": "3/16"}
{"H": 3, "calibration_atoms_different": 256, "calibration_chi_square": "548481552634384/341643407563214757", "early_reset_atoms_still_equal": true, "epsilon": "1/40", "kind": "calibration_breaks_confounding", "status": "PASS", "u": "1/8", "v": "1/8"}
{"H": 4, "atoms": 3456, "beta": "1/40", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "5687/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/8", "v": "1/8"}
{"H": 4, "atoms": 3456, "beta": "-1/40", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "5687/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/8", "v": "1/8"}
{"H": 4, "atoms": 3456, "beta": "1/20", "calibration_cost": "1/8", "early_cost": "1/8", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "711/50", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/8", "v": "1/8"}
{"H": 4, "atoms": 3072, "beta": "1/40", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "2843/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/4", "v": "1/4"}
{"H": 4, "atoms": 3072, "beta": "-1/40", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "2843/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/4", "v": "1/4"}
{"H": 4, "atoms": 3072, "beta": "1/20", "calibration_cost": "1/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "711/100", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/4", "v": "1/4"}
{"H": 4, "atoms": 3456, "beta": "1/40", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "9/20", "estimate_variance": "7791/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "-1/20", "u": "1/16", "v": "3/16"}
{"H": 4, "atoms": 3456, "beta": "-1/40", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "11/20", "estimate_variance": "7791/400", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/20", "u": "1/16", "v": "3/16"}
{"H": 4, "atoms": 3456, "beta": "1/20", "calibration_cost": "3/16", "early_cost": "1/16", "estimate_bias": "0", "estimate_mean": "1/2", "estimate_variance": "487/25", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "0", "u": "1/16", "v": "3/16"}
{"H": 4, "calibration_atoms_different": 1536, "calibration_chi_square": "4337060120658497/2733147260505718056", "early_reset_atoms_still_equal": true, "epsilon": "1/40", "kind": "calibration_breaks_confounding", "status": "PASS", "u": "1/8", "v": "1/8"}
{"H": 3, "atoms": 192, "beta": "-1/20", "calibration_cost": "0", "early_cost": "0", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/40", "u": "0", "v": "0"}
{"H": 3, "atoms": 256, "beta": "-1/20", "calibration_cost": "0", "early_cost": "1/4", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/40", "u": "1/4", "v": "0"}
{"H": 3, "atoms": 320, "beta": "-1/20", "calibration_cost": "3/4", "early_cost": "0", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/40", "u": "0", "v": "3/4"}
{"H": 3, "atoms": 384, "beta": "-1/20", "calibration_cost": "3/4", "early_cost": "1/4", "estimate_bias": "0", "estimate_mean": "21/40", "estimate_variance": "7791/1600", "kind": "calibration", "selection_independent_of_O2": true, "status": "PASS", "t": "1/40", "u": "1/4", "v": "3/4"}
{"H": 3, "J": "21/40", "beta": "1/40", "early_bias": "1/20", "early_mean": "23/40", "early_statistic": "deliberately_bias_ignorant_HT_not_optimal_baseline", "early_variance": "5991/1600", "kind": "equal_budget_exact_moments", "split_bias": "0", "split_mean": "21/40", "split_variance": "22751/1600", "status": "PASS", "t": "1/40", "total_budget": "1/4"}
{"H": 4, "J": "21/40", "beta": "1/40", "early_bias": "1/20", "early_mean": "23/40", "early_statistic": "deliberately_bias_ignorant_HT_not_optimal_baseline", "early_variance": "5991/1600", "kind": "equal_budget_exact_moments", "split_bias": "0", "split_mean": "21/40", "split_variance": "22751/1600", "status": "PASS", "t": "1/40", "total_budget": "1/4"}
{"cases": 43, "elapsed_seconds": 0.686, "full_law_atoms_reported": 64448, "status": "PASS"}


==> anc/calibration_code/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7
pandas>=2.0


==> anc/supplement_code/README.md <==
# Exact verification code

This anonymous supplement contains deterministic, standard-library-only
checks for the finite-horizon construction in the paper.  It uses exact
`fractions.Fraction` arithmetic for the discrete probabilities.  No Monte
Carlo samples, random seeds, external datasets, or third-party Python packages
are required.

Run from this directory with Python 3.9 or later:

```bash
python3 verify_observation_only_dp.py --max-horizon 9
python3 verify_observation_only_exhaustive.py
python3 verify_parametric_family.py
PYTHONDONTWRITEBYTECODE=1 python3 verify_product_memory_dp.py
PYTHONDONTWRITEBYTECODE=1 python3 verify_product_memory_exhaustive.py
```

The compressed checker audits horizons 3 through 9.  The exhaustive checker
independently reconstructs complete latent and observable trajectory laws for
horizons 3 through 5.  The parameterized checker evaluates three fixtures for
horizons 3 through 6.  For the eight-action appendix variant, the product DP
checker audits horizons 3 through 9 and the exhaustive checker reconstructs
complete laws for horizons 3 through 5.  Each command terminates with a line
beginning `PASS:`.  The two product implementations encode the same
mathematical specification but do not share a recursion or imported
implementation core.

The `main-four-action-direct-lift` line in the product DP output is a separate
diagnostic for the main four-action construction: its direct public-memory
lift has a rank-deficient stage-two history Gram.  The subsequent `H=...`
lines check the eight-action variant in Appendix G, whose lifted history
coverage is bounded.  In the exhaustive output, `memory-omitted G` denotes
the observation marginal with all memory tokens removed; the full lifted
observation sequence retains both observations and public memory.

These finite checks are implementation audits, not substitutes for the
all-horizon analytic proofs in the manuscript and appendix.


==> anc/supplement_code/verify_observation_only_dp.py <==
#!/usr/bin/env python3
"""Exact compressed validator for the observation-only noisy-overwrite theorem.

Uses only the Python standard library and Fraction arithmetic.  It propagates
all reachable pre-observation belief classes, marginalizes future action
tokens, enumerates only observation suffix strings, reconstructs
the history-coverage, observation-only revealing, and state-prior-weighted
Gram matrices, directly checks the fixed spectral bound
lambda_min(Sigma_H) > 1/113 with exact shifted-LDL^T factorizations, and checks
the target gap and the analytically derived behavior TV/KL formula.  It does
not independently reconstruct the complete observable law; the exhaustive
companion validator does.
"""

import argparse
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache
from math import log


ACTIONS = ("c0", "c1", "r0", "r1")


def states_at(stage):
    return ("S",) if stage == 1 else ("H0", "H1", "R0", "R1")


def bit(state):
    return int(state[-1])


def obs_dist(stage, horizon, state):
    if stage == 1:
        return {"start_1": F(1)}
    if stage == horizon:
        return {f"{state[-1]}_{stage}": F(1)}
    if state[0] == "R":
        p1 = F(1, 10) if bit(state) == 0 else F(9, 10)
        return {f"0_{stage}": 1 - p1, f"1_{stage}": p1}
    return {f"b_{stage}": F(1)}


def behavior_action(memory, action):
    if memory == -1:
        return F(1, 8) if action[0] == "c" else F(3, 8)
    if action[0] == "c":
        return F(1, 8)
    return F(1, 2) if action == f"r{memory}" else F(1, 4)


def transition(model, stage, state, action):
    if action == "r0":
        return {"R0": F(9, 10), "R1": F(1, 10)}
    if action == "r1":
        return {"R0": F(1, 10), "R1": F(9, 10)}
    if stage == 1:
        k = int(action[-1])
        p1 = {
            0: (F(1, 10), F(2, 5)),
            1: (F(3, 5), F(9, 10)),
        }[model][k]
        return {"H0": 1 - p1, "H1": p1}
    return {f"H{bit(state)}": F(1)}


def update_memory(memory, action):
    if action[0] == "r":
        return int(action[-1])
    if memory == -1:
        return int(action[-1])
    return memory


def invert(matrix):
    n = len(matrix)
    aug = [list(row) + [F(int(i == j)) for j in range(n)]
           for i, row in enumerate(matrix)]
    for col in range(n):
        pivot = next(i for i in range(col, n) if aug[i][col])
        aug[col], aug[pivot] = aug[pivot], aug[col]
        scale = aug[col][col]
        aug[col] = [x / scale for x in aug[col]]
        for row in range(n):
            if row == col:
                continue
            factor = aug[row][col]
            if factor:
                aug[row] = [x - factor * y
                            for x, y in zip(aug[row], aug[col])]
    return [row[n:] for row in aug]


def inverse_one_norm(matrix):
    inverse = invert(matrix)
    return max(sum(abs(inverse[i][j]) for i in range(len(inverse)))
               for j in range(len(inverse)))


def minimum_eigenvalue_exceeds(matrix, threshold):
    """Exact spectral-threshold check via an LDL^T factorization.

    For a symmetric matrix, lambda_min(matrix) > threshold exactly when
    matrix - threshold * I is positive definite.  Fraction-valued LDL^T
    pivots make this a direct exact check without floating-point eigensolvers.
    """
    size = len(matrix)
    lower = [[F(0) for _ in range(size)] for _ in range(size)]
    diagonal = [F(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = F(1)
        pivot = matrix[row][row] - threshold
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for next_row in range(row + 1, size):
            residual = matrix[next_row][row]
            residual -= sum(
                lower[next_row][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[next_row][row] = residual / pivot
    return True


def gram_from_columns(columns, weights=None):
    states = tuple(columns)
    outcomes = set().union(*(columns[state] for state in states))
    gram = [[F(0) for _ in states] for _ in states]
    for outcome in outcomes:
        if weights is None:
            normalizer = sum(columns[state].get(outcome, F(0))
                             for state in states)
        else:
            normalizer = sum(weights[state] * columns[state].get(outcome, F(0))
                             for state in states)
        if not normalizer:
            continue
        for i, left_state in enumerate(states):
            left = columns[left_state].get(outcome, F(0))
            for j, right_state in enumerate(states):
                right = columns[right_state].get(outcome, F(0))
                if weights is None:
                    gram[i][j] += left * right / normalizer
                else:
                    gram[i][j] += weights[left_state] * left * right / normalizer
    return gram


def belief_groups(model, horizon):
    """Pre-observation histories, compressed by public memory and belief."""
    by_stage = {}
    groups = {(-1, (F(1),)): F(1)}
    for stage in range(1, horizon):
        by_stage[stage] = groups
        current_states = states_at(stage)
        next_states = states_at(stage + 1)
        following = defaultdict(F)
        for (memory, belief), history_mass in groups.items():
            outcomes = set().union(*(obs_dist(stage, horizon, state)
                                     for state in current_states))
            for observation in outcomes:
                probability = sum(
                    belief[i] * obs_dist(stage, horizon, state).get(observation, F(0))
                    for i, state in enumerate(current_states)
                )
                if not probability:
                    continue
                posterior = {
                    state: belief[i] * obs_dist(stage, horizon, state).get(observation, F(0))
                    / probability
                    for i, state in enumerate(current_states)
                }
                for action in ACTIONS:
                    action_probability = behavior_action(memory, action)
                    next_belief = tuple(
                        sum(posterior[state]
                            * transition(model, stage, state, action).get(next_state, F(0))
                            for state in current_states)
                        for next_state in next_states
                    )
                    key = (update_memory(memory, action), next_belief)
                    following[key] += history_mass * probability * action_probability
        assert sum(following.values()) == 1
        groups = dict(following)
    return by_stage


def history_gram(groups, stage):
    size = len(states_at(stage))
    gram = [[F(0) for _ in range(size)] for _ in range(size)]
    for (_, belief), mass in groups.items():
        for i in range(size):
            for j in range(size):
                gram[i][j] += mass * belief[i] * belief[j]
    return gram


def state_memory_joint(groups, stage):
    joint = defaultdict(F)
    for (memory, belief), mass in groups.items():
        for i, state in enumerate(states_at(stage)):
            joint[(state, memory)] += mass * belief[i]
    return joint


def observation_columns(model, horizon, stage, groups):
    joint = state_memory_joint(groups, stage)
    state_mass = {
        state: sum(mass for (candidate, _), mass in joint.items()
                   if candidate == state)
        for state in states_at(stage)
    }

    @lru_cache(None)
    def suffix(time, state, memory):
        law = defaultdict(F)
        for observation, observation_probability in obs_dist(time, horizon, state).items():
            if time == horizon:
                law[(observation,)] += observation_probability
                continue
            for action in ACTIONS:
                action_probability = behavior_action(memory, action)
                next_memory = update_memory(memory, action)
                for next_state, transition_probability in transition(
                        model, time, state, action).items():
                    for tail, tail_probability in suffix(
                            time + 1, next_state, next_memory).items():
                        law[(observation,) + tail] += (
                            observation_probability * action_probability
                            * transition_probability * tail_probability
                        )
        assert sum(law.values()) == 1
        return dict(law)

    columns = {}
    for state in states_at(stage):
        column = defaultdict(F)
        for (candidate, memory), joint_mass in joint.items():
            if candidate != state or not joint_mass:
                continue
            memory_probability = joint_mass / state_mass[state]
            for outcome, probability in suffix(stage, state, memory).items():
                column[outcome] += memory_probability * probability
        assert sum(column.values()) == 1
        columns[state] = dict(column)
    return columns, state_mass


def target_value(model):
    probabilities = {
        0: (F(1, 10), F(2, 5)),
        1: (F(3, 5), F(9, 10)),
    }[model]
    return sum(probabilities, F(0)) / 2


def audit(horizon):
    worst_ch_inverse_one = F(0)
    worst_cf = F(0)
    worst_g2 = F(0)
    for model in (0, 1):
        stages = belief_groups(model, horizon)
        for stage in range(1, horizon):
            ch_gram = history_gram(stages[stage], stage)
            ch_certificate = inverse_one_norm(ch_gram)
            # Directly verify the fixed spectral theorem constant C_H < 113.
            assert minimum_eigenvalue_exceeds(ch_gram, F(1, 113))
            columns, weights = observation_columns(
                model, horizon, stage, stages[stage]
            )
            cf = inverse_one_norm(gram_from_columns(columns))
            g2 = inverse_one_norm(gram_from_columns(columns, weights))
            worst_ch_inverse_one = max(worst_ch_inverse_one, ch_certificate)
            worst_cf = max(worst_cf, cf)
            worst_g2 = max(worst_g2, g2)

    assert target_value(1) - target_value(0) == F(1, 2)
    # This separately confirms a constant inverse-one bound.  The sharper
    # spectral C_H < 113 is derived in Section 4.2 and Appendix C of the paper.
    assert worst_ch_inverse_one <= F(400, 3)
    assert worst_cf <= F(15625, 64)
    assert worst_g2 < 800

    rare_mass = F(1, 4) ** (horizon - 1)
    kappa = F(1, 4)
    kl = float(kappa) * log(F(27, 2)) * float(rare_mass)
    return {
        "H": horizon,
        "CH_spectral_lt_113": True,
        "CH_inverse1_certificate": float(worst_ch_inverse_one),
        "CF_obs": float(worst_cf),
        "G2_obs": float(worst_g2),
        "TV": float(rare_mass / 2),
        "KL": kl,
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--max-horizon",
        type=int,
        default=9,
        help="largest exact horizon (default 9; 10 is slower with Fractions)",
    )
    arguments = parser.parse_args()
    if arguments.max_horizon < 3:
        parser.error("--max-horizon must be at least 3")
    for checked_horizon in range(3, arguments.max_horizon + 1):
        print(audit(checked_horizon), flush=True)
    print("PASS: exact DP observation-only noisy-overwrite checks satisfied")


==> anc/supplement_code/verify_observation_only_exhaustive.py <==
#!/usr/bin/env python3
"""Independent exhaustive validator for the noisy-overwrite theorem.

This implementation enumerates complete latent trajectories and observable
histories.  It deliberately does not import or reuse the compressed DP
validator.  It directly checks the fixed spectral bound
lambda_min(Sigma_H) > 1/113 with exact shifted-LDL^T factorizations.  The
default horizons 3--5 keep full enumeration lightweight.
"""

from collections import defaultdict
from fractions import Fraction as F
from itertools import product
from math import log


ACTIONS = ("c0", "c1", "r0", "r1")


def bit(state):
    return int(state[-1])


def observation_distribution(stage, horizon, state):
    if stage == 1:
        return {"start_1": F(1)}
    if stage == horizon:
        return {f"{state[-1]}_{stage}": F(1)}
    if state[0] == "R":
        p1 = F(1, 10) if bit(state) == 0 else F(9, 10)
        return {f"0_{stage}": 1 - p1, f"1_{stage}": p1}
    return {f"b_{stage}": F(1)}


def behavior_action(memory, action):
    if memory == -1:
        return F(1, 8) if action[0] == "c" else F(3, 8)
    if action[0] == "c":
        return F(1, 8)
    return F(1, 2) if action == f"r{memory}" else F(1, 4)


def transition(model, stage, state, action):
    if action == "r0":
        return {"R0": F(9, 10), "R1": F(1, 10)}
    if action == "r1":
        return {"R0": F(1, 10), "R1": F(9, 10)}
    if stage == 1:
        p1 = {
            0: (F(1, 10), F(2, 5)),
            1: (F(3, 5), F(9, 10)),
        }[model][int(action[-1])]
        return {"H0": 1 - p1, "H1": p1}
    return {f"H{bit(state)}": F(1)}


def update_memory(memory, action):
    if action[0] == "r":
        return int(action[-1])
    if memory == -1:
        return int(action[-1])
    return memory


def invert(matrix):
    n = len(matrix)
    augmented = [list(row) + [F(int(i == j)) for j in range(n)]
                 for i, row in enumerate(matrix)]
    for column in range(n):
        pivot = next(row for row in range(column, n) if augmented[row][column])
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]
        scale = augmented[column][column]
        augmented[column] = [value / scale for value in augmented[column]]
        for row in range(n):
            if row == column:
                continue
            factor = augmented[row][column]
            if factor:
                augmented[row] = [left - factor * right
                                  for left, right in zip(augmented[row], augmented[column])]
    return [row[n:] for row in augmented]


def inverse_one_norm(matrix):
    inverse = invert(matrix)
    return max(sum(abs(inverse[row][column]) for row in range(len(inverse)))
               for column in range(len(inverse)))


def minimum_eigenvalue_exceeds(matrix, threshold):
    """Exactly check lambda_min(matrix) > threshold using LDL^T."""
    size = len(matrix)
    lower = [[F(0) for _ in range(size)] for _ in range(size)]
    diagonal = [F(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = F(1)
        pivot = matrix[row][row] - threshold
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for next_row in range(row + 1, size):
            residual = matrix[next_row][row]
            residual -= sum(
                lower[next_row][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[next_row][row] = residual / pivot
    return True


def gram_from_columns(columns, weights=None):
    states = tuple(columns)
    outcomes = set().union(*(columns[state] for state in states))
    gram = [[F(0) for _ in states] for _ in states]
    for outcome in outcomes:
        if weights is None:
            normalizer = sum(columns[state].get(outcome, F(0)) for state in states)
        else:
            normalizer = sum(weights[state] * columns[state].get(outcome, F(0))
                             for state in states)
        if not normalizer:
            continue
        for i, left_state in enumerate(states):
            for j, right_state in enumerate(states):
                left = columns[left_state].get(outcome, F(0))
                right = columns[right_state].get(outcome, F(0))
                if weights is None:
                    gram[i][j] += left * right / normalizer
                else:
                    gram[i][j] += weights[left_state] * left * right / normalizer
    return gram


def enumerate_model(model, horizon):
    records = {(('S',), (-1,), ('start_1',), ()): F(1)}
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (states, memories, observations, actions), mass in records.items():
            state = states[-1]
            memory = memories[-1]
            for action in ACTIONS:
                action_probability = behavior_action(memory, action)
                for next_state, transition_probability in transition(
                        model, stage, state, action).items():
                    next_memory = update_memory(memory, action)
                    for next_observation, observation_probability in observation_distribution(
                            stage + 1, horizon, next_state).items():
                        key = (
                            states + (next_state,),
                            memories + (next_memory,),
                            observations + (next_observation,),
                            actions + (action,),
                        )
                        following[key] += (
                            mass * action_probability * transition_probability
                            * observation_probability
                        )
        records = dict(following)

    # The complete source trajectory records a_H.  It is a common kernel and
    # does not enter F_h, but including it verifies that TV/KL are unchanged.
    complete = defaultdict(F)
    for key, mass in records.items():
        states, memories, observations, actions = key
        for terminal_action in ACTIONS:
            complete[(states, memories, observations,
                      actions + (terminal_action,))] += mass / len(ACTIONS)
    assert sum(complete.values()) == 1
    return complete


def observable_law(records):
    law = defaultdict(F)
    for (states, memories, observations, actions), mass in records.items():
        law[(observations, actions)] += mass
    return law


def history_key(observations, actions, stage):
    return tuple(zip(observations[:stage - 1], actions[:stage - 1]))


def state_order(stage):
    return ("S",) if stage == 1 else ("H0", "H1", "R0", "R1")


def history_gram(records, stage):
    joint = defaultdict(F)
    history_mass = defaultdict(F)
    for (states, memories, observations, actions), mass in records.items():
        history = history_key(observations, actions, stage)
        state = states[stage - 1]
        joint[(history, state)] += mass
        history_mass[history] += mass
    states = state_order(stage)
    gram = [[F(0) for _ in states] for _ in states]
    for history, mass in history_mass.items():
        belief = [joint[(history, state)] / mass for state in states]
        for i in range(len(states)):
            for j in range(len(states)):
                gram[i][j] += mass * belief[i] * belief[j]
    return gram


def observation_future_columns(records, stage):
    states = state_order(stage)
    state_mass = defaultdict(F)
    joint = defaultdict(F)
    for (state_sequence, memories, observations, actions), mass in records.items():
        state = state_sequence[stage - 1]
        outcome = observations[stage - 1:]
        state_mass[state] += mass
        joint[(state, outcome)] += mass
    columns = {state: {} for state in states}
    for (state, outcome), mass in joint.items():
        columns[state][outcome] = mass / state_mass[state]
    return columns, dict(state_mass)


def target_value(model, horizon):
    distribution = {"S": F(1)}
    for stage in range(1, horizon):
        following = defaultdict(F)
        for state, mass in distribution.items():
            for action in ("c0", "c1"):
                for next_state, probability in transition(
                        model, stage, state, action).items():
                    following[next_state] += mass * F(1, 2) * probability
        distribution = dict(following)
    return sum(mass * bit(state) for state, mass in distribution.items())


def tv_and_kl(law0, law1):
    support = set(law0) | set(law1)
    tv = F(1, 2) * sum(abs(law0[key] - law1[key]) for key in support)
    kl = sum(float(probability) * log(float(probability / law1[key]))
             for key, probability in law0.items() if probability)
    return tv, kl


def audit(horizon):
    records = [enumerate_model(model, horizon) for model in (0, 1)]
    laws = [observable_law(record) for record in records]
    tv, kl = tv_and_kl(*laws)
    rare_mass = F(1, 4) ** (horizon - 1)
    kappa = F(1, 4) * log(F(27, 2))
    assert tv == rare_mass / 2
    assert abs(kl - float(rare_mass) * kappa) < 1e-12
    assert target_value(1, horizon) - target_value(0, horizon) == F(1, 2)
    assert 1 / min(
        *(behavior_action(memory, action) for memory in (-1, 0, 1)
          for action in ACTIONS),
        F(1, len(ACTIONS)),
    ) == 8

    worst_ch_certificate = F(0)
    worst_cf = F(0)
    worst_g2 = F(0)
    for record in records:
        for stage in range(1, horizon):
            ch_gram = history_gram(record, stage)
            worst_ch_certificate = max(
                worst_ch_certificate,
                inverse_one_norm(ch_gram),
            )
            # Direct exact check of the fixed spectral constant C_H < 113.
            assert minimum_eigenvalue_exceeds(ch_gram, F(1, 113))
            columns, weights = observation_future_columns(record, stage)
            worst_cf = max(worst_cf, inverse_one_norm(gram_from_columns(columns)))
            worst_g2 = max(
                worst_g2,
                inverse_one_norm(gram_from_columns(columns, weights)),
            )
    # Separate constant inverse-one certificate; the sharper spectral
    # C_H < 113 is proved analytically from the exact h=2 block.
    assert worst_ch_certificate <= F(400, 3)
    assert worst_cf <= F(15625, 64)
    assert worst_g2 < 800
    return {
        "H": horizon,
        "CH_spectral_lt_113": True,
        "CH_inverse1_certificate": float(worst_ch_certificate),
        "CF_obs": float(worst_cf),
        "G2_obs": float(worst_g2),
        "TV": float(tv),
        "KL": kl,
    }


if __name__ == "__main__":
    for checked_horizon in range(3, 6):
        print(audit(checked_horizon), flush=True)
    print("PASS: independent exhaustive observation-only checks satisfied")


==> anc/supplement_code/verify_parametric_family.py <==
#!/usr/bin/env python3
"""Exact finite-horizon checks for the anchored overwrite--reveal family.

The script is intentionally independent of the main-instance validators.
It enumerates observable histories with fractions.Fraction and checks the
restricted mechanism-family identities in the paper for several parameter
fixtures and horizons.
"""

from __future__ import annotations

from collections import defaultdict
from fractions import Fraction as F
from math import log


ACTIONS = ("c0", "c1", "r0", "r1")
STATES = ("H0", "H1", "R0", "R1")


FIXTURES = (
    {
        "name": "canonical",
        "rho": F(1, 4),
        "gamma": F(1, 8),
        "p": ((F(1, 10), F(2, 5)), (F(3, 5), F(9, 10))),
        "q": (F(1, 10), F(9, 10)),
        "e": (F(1, 10), F(9, 10)),
    },
    {
        "name": "balanced",
        "rho": F(2, 5),
        "gamma": F(1, 20),
        "p": ((F(1, 5), F(1, 2)), (F(1, 2), F(4, 5))),
        "q": (F(1, 4), F(3, 4)),
        "e": (F(1, 5), F(4, 5)),
    },
    {
        "name": "high-preserve",
        "rho": F(1, 2),
        "gamma": F(1, 10),
        "p": ((F(1, 10), F(3, 10)), (F(7, 10), F(9, 10))),
        "q": (F(1, 5), F(4, 5)),
        "e": (F(1, 4), F(3, 4)),
    },
)


def bit(state: str) -> int:
    return int(state[-1])


def logger_probs(memory: int, h: int, f: dict) -> dict[str, F]:
    rho, gamma = f["rho"], f["gamma"]
    if h == 1:
        return {
            "c0": rho / 2,
            "c1": rho / 2,
            "r0": (1 - rho) / 2,
            "r1": (1 - rho) / 2,
        }
    assert memory in (0, 1)
    out = {"c0": rho / 2, "c1": rho / 2}
    out[f"r{memory}"] = (1 - rho) / 2 + gamma
    out[f"r{1 - memory}"] = (1 - rho) / 2 - gamma
    return out


def next_memory(memory: int, action: str, h: int) -> int:
    label = int(action[-1])
    if h == 1 or action[0] == "r":
        return label
    return memory


def transition(
    state: str, action: str, model: int, h: int, f: dict
) -> tuple[tuple[str, F], ...]:
    label = int(action[-1])
    if action[0] == "c":
        if h == 1:
            prob_one = f["p"][model][label]
            return (("H0", 1 - prob_one), ("H1", prob_one))
        return ((f"H{bit(state)}", F(1)),)
    prob_one = f["q"][label]
    return (("R0", 1 - prob_one), ("R1", prob_one))


def emission(state: str, h: int, horizon: int, f: dict) -> tuple[tuple[str, F], ...]:
    if h == 1:
        return (("start", F(1)),)
    if h == horizon:
        return ((f"terminal-{bit(state)}", F(1)),)
    if state[0] == "H":
        return (("blank", F(1)),)
    prob_one = f["e"][bit(state)]
    return (("reset-0", 1 - prob_one), ("reset-1", prob_one))


def forward_layers(model: int, horizon: int, f: dict):
    """Return exact branches before the observation at every layer."""
    branches = {(): {("star", -1): F(1)}}
    layers = {1: branches}
    for h in range(1, horizon):
        nxt = defaultdict(lambda: defaultdict(F))
        for history, latent_weights in branches.items():
            for (state, memory), weight in latent_weights.items():
                for obs, p_obs in emission(state, h, horizon, f):
                    for action, p_action in logger_probs(memory, h, f).items():
                        for next_state, p_trans in transition(
                            state, action, model, h, f
                        ):
                            nm = next_memory(memory, action, h)
                            nxt[history + (obs, action)][(next_state, nm)] += (
                                weight * p_obs * p_action * p_trans
                            )
        branches = {hist: dict(weights) for hist, weights in nxt.items()}
        layers[h + 1] = branches
    return layers


def behavior_law(model: int, horizon: int, f: dict) -> dict[tuple[str, ...], F]:
    law = defaultdict(F)
    terminal = forward_layers(model, horizon, f)[horizon]
    for history, latent_weights in terminal.items():
        for (state, _memory), weight in latent_weights.items():
            for obs, p_obs in emission(state, horizon, horizon, f):
                for action in ACTIONS:  # common terminal Unif(A)
                    law[history + (obs, action)] += weight * p_obs / 4
    assert sum(law.values(), F()) == 1
    return dict(law)


def history_gram(branches, h: int) -> list[list[F]]:
    order = ("star",) if h == 1 else STATES
    idx = {state: i for i, state in enumerate(order)}
    gram = [[F() for _ in order] for _ in order]
    for latent_weights in branches.values():
        state_weights = defaultdict(F)
        for (state, _memory), weight in latent_weights.items():
            state_weights[state] += weight
        total = sum(state_weights.values(), F())
        assert total > 0
        for s, ws in state_weights.items():
            for t, wt in state_weights.items():
                gram[idx[s]][idx[t]] += ws * wt / total
    return gram


def positive_semidefinite_shift(matrix: list[list[F]], shift: F) -> bool:
    """Exact LDL check for matrix - shift I."""
    a = [row[:] for row in matrix]
    n = len(a)
    for i in range(n):
        a[i][i] -= shift
    for k in range(n):
        pivot = a[k][k]
        if pivot < 0:
            return False
        if pivot == 0:
            if any(a[i][k] != 0 for i in range(k + 1, n)):
                return False
            continue
        for i in range(k + 1, n):
            lik = a[i][k] / pivot
            for j in range(i, n):
                a[j][i] -= lik * a[j][k]
                a[i][j] = a[j][i]
    return True


def aggregate_state_memory(branches) -> dict[tuple[str, int], F]:
    joint = defaultdict(F)
    for latent_weights in branches.values():
        for key, weight in latent_weights.items():
            joint[key] += weight
    assert sum(joint.values(), F()) == 1
    return dict(joint)


def conditional_memory(joint, state: str) -> dict[int, F]:
    mass = sum(joint.get((state, m), F()) for m in (0, 1))
    assert mass > 0
    return {m: joint.get((state, m), F()) / mass for m in (0, 1)}


def eta_at_cut(joint) -> F:
    h0 = conditional_memory(joint, "H0")
    h1 = conditional_memory(joint, "H1")
    return h1[1] - h0[1]


def bit_memory_contrast(joint) -> F:
    def p_bit_one(memory: int) -> F:
        den = sum(
            weight for (state, m), weight in joint.items() if m == memory
        )
        num = sum(
            weight
            for (state, m), weight in joint.items()
            if m == memory and bit(state) == 1
        )
        return num / den

    return p_bit_one(1) - p_bit_one(0)


def next_observation_law(
    current_state: str, memory_law: dict[int, F], h: int, horizon: int, f: dict
) -> dict[str, F]:
    out = defaultdict(F)
    for memory, p_memory in memory_law.items():
        for action, p_action in logger_probs(memory, h, f).items():
            for next_state, p_trans in transition(
                current_state, action, 0, h, f
            ):
                for obs, p_obs in emission(next_state, h + 1, horizon, f):
                    out[obs] += p_memory * p_action * p_trans * p_obs
    assert sum(out.values(), F()) == 1
    return dict(out)


def tv(p: dict[str, F], q: dict[str, F]) -> F:
    support = p.keys() | q.keys()
    return sum((abs(p.get(x, F()) - q.get(x, F())) for x in support), F()) / 2


def exact_kl(p: dict[tuple[str, ...], F], q: dict[tuple[str, ...], F]) -> float:
    total = 0.0
    for outcome, mass in p.items():
        if mass:
            other = q[outcome]
            assert other > 0
            total += float(mass) * log(float(mass / other))
    return total


def binary_kl(p: F, q: F) -> float:
    return float(p) * log(float(p / q)) + float(1 - p) * log(
        float((1 - p) / (1 - q))
    )


def check_fixture(f: dict, horizon: int) -> None:
    rho, gamma = f["rho"], f["gamma"]
    delta_p = min(row[1] - row[0] for row in f["p"])
    delta_q = f["q"][1] - f["q"][0]
    delta_e = f["e"][1] - f["e"][0]
    delta = min(delta_p, delta_q)
    lower_l = rho * min(delta_p**2, (1 - rho) * delta_q**2) / 4

    all_kernels = [logger_probs(-1, 1, f)]
    all_kernels.extend(logger_probs(m, 2, f) for m in (0, 1))
    min_action = min(prob for kernel in all_kernels for prob in kernel.values())
    min_action = min(min_action, F(1, 4))
    assert min_action > 0

    layers = [forward_layers(model, horizon, f) for model in (0, 1)]
    for model in (0, 1):
        for h, branches in layers[model].items():
            gram = history_gram(branches, h)
            required_shift = F(1) if h == 1 else lower_l
            assert positive_semidefinite_shift(gram, required_shift)

        previous_d = None
        for h in range(2, horizon):
            joint = aggregate_state_memory(layers[model][h])
            memory_mass = {
                m: sum(w for (_s, mm), w in joint.items() if mm == m)
                for m in (0, 1)
            }
            assert memory_mass == {0: F(1, 2), 1: F(1, 2)}
            eta = eta_at_cut(joint)
            assert eta >= delta

            d_h = bit_memory_contrast(joint)
            if previous_d is not None:
                expected = rho * previous_d + (1 - rho) * delta_q
                assert d_h == expected
            previous_d = d_h

            h0 = conditional_memory(joint, "H0")
            h1 = conditional_memory(joint, "H1")
            law0 = next_observation_law("H0", h0, h, horizon, f)
            law1 = next_observation_law("H1", h1, h, horizon, f)
            measured_tv = tv(law0, law1)
            if h <= horizon - 2:
                predicted_tv = 2 * gamma * abs(eta) * delta_q * delta_e
            else:
                predicted_tv = rho + 2 * gamma * eta * delta_q
            assert measured_tv == predicted_tv

    law0 = behavior_law(0, horizon, f)
    law1 = behavior_law(1, horizon, f)
    measured_kl = exact_kl(law0, law1)
    d_star = sum(
        binary_kl(f["p"][0][k], f["p"][1][k]) for k in (0, 1)
    ) / 2
    predicted_kl = float(rho ** (horizon - 1)) * d_star
    assert abs(measured_kl - predicted_kl) < 1e-12

    value0 = sum(f["p"][0], F()) / 2
    value1 = sum(f["p"][1], F()) / 2
    delta_value = abs(value1 - value0)
    assert delta_value > 0

    ca = 1 / min_action
    print(
        f"{f['name']:>13} H={horizon}: "
        f"CA={float(ca):.6g}, L={float(lower_l):.6g}, "
        f"gap={float(delta_value):.6g}, KL={measured_kl:.6g} PASS"
    )


def main() -> None:
    for fixture in FIXTURES:
        for horizon in range(3, 7):
            check_fixture(fixture, horizon)
    print("PASS: all exact parametric family checks satisfied")


if __name__ == "__main__":
    main()


==> anc/supplement_code/verify_product_memory_dp.py <==
#!/usr/bin/env python3
"""Independent exact compressed-DP audit of the eight-action memory product.

This is a finite-H *falsification audit*, not a proof for arbitrary horizons.
It uses only :class:`fractions.Fraction`; even KL is represented exactly as a
linear combination of logarithms of primes.  It deliberately does not import
the exhaustive validator or either observation-only validator.

The program has three independent computational pieces:

* a forward filter over reachable (public-memory, physical-belief) cells for
  the original and product history Grams;
* a backward observation-law recursion, with future actions marginalized, for
  the original O-only and fully lifted (O,M)-only future Grams; and
* an action-visible suffix reduction.  In the latter, all fine outcomes put
  in one bin have exactly the same likelihood ratio, so the reduction keeps
  the Gram exactly (it is not a lower bound).

The complete-trajectory TV/KL check includes the memory-conditioned behavior
action A_H and the deterministic terminal reward.  Future operators retain
the Zhang--Jiang convention and end at O_H, hence contain only A_h,...,A_{H-1}.
"""

from collections import defaultdict
from fractions import Fraction as Q
from functools import lru_cache


ALPHA = Q(1, 4)
BITS = (0, 1)
KINDS = ("c", "r")
ACTIONS = tuple(
    (kind, command, written)
    for kind in KINDS
    for command in BITS
    for written in BITS
)
MODELS = (0, 1)
HORIZONS = range(3, 10)

PHYSICAL = (("H", 0), ("H", 1), ("R", 0), ("R", 1))
PRODUCT = tuple((state, memory) for memory in BITS for state in PHYSICAL)

SEED_ONE = {
    0: {0: Q(1, 10), 1: Q(2, 5)},
    1: {0: Q(3, 5), 1: Q(9, 10)},
}


def physical_states(stage):
    return ("S",) if stage == 1 else PHYSICAL


def state_bit(state):
    assert state != "S"
    return state[1]


def observation_law(stage, horizon, state):
    """Stage-tag-free law; tuple position already identifies the layer."""
    if stage == 1:
        return {"start": Q(1)}
    if stage == horizon:
        return {state_bit(state): Q(1)}
    if state[0] == "H":
        return {"blank": Q(1)}
    probability_one = Q(1, 10) if state_bit(state) == 0 else Q(9, 10)
    return {0: 1 - probability_one, 1: probability_one}


def behavior_probability(memory, action):
    """The fixed alpha=1/4 public-memory logger, including at stage H."""
    kind, command, written = action
    if memory == -1:
        base = Q(1, 8) if kind == "c" else Q(3, 8)
        alias_reference = command
    elif kind == "c":
        base = Q(1, 8)
        alias_reference = memory
    else:
        base = Q(1, 2) if command == memory else Q(1, 4)
        alias_reference = command
    alias = 1 - ALPHA if written == alias_reference else ALPHA
    return base * alias


def next_memory(action):
    return action[2]


def transition_law(model, stage, state, action):
    """Physical transition following A_stage (only called for stage < H)."""
    kind, command, _ = action
    if kind == "r":
        probability_one = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - probability_one, ("R", 1): probability_one}
    if stage == 1:
        probability_one = SEED_ONE[model][command]
        return {("H", 0): 1 - probability_one, ("H", 1): probability_one}
    return {("H", state_bit(state)): Q(1)}


def target_probability(stage, horizon, action):
    """Four preserves preterminally; a shared uniform kernel at H."""
    if stage == horizon:
        return Q(1, len(ACTIONS))
    return Q(1, 4) if action[0] == "c" else Q(0)


def check_kernels():
    for memory in (-1, 0, 1):
        assert sum(behavior_probability(memory, action) for action in ACTIONS) == 1
    assert min(
        behavior_probability(memory, action)
        for memory in (-1, 0, 1)
        for action in ACTIONS
    ) == Q(1, 32)
    assert all(
        sum(target_probability(stage, 5, action) for action in ACTIONS) == 1
        for stage in range(1, 6)
    )

    # Writing either bit changes the next public memory and therefore changes
    # the next logger law.  This applies even to A_{H-1}, because A_H uses the
    # memory-conditioned behavior kernel rather than a terminal special case.
    witness = ("c", 0, 0)
    assert behavior_probability(0, witness) != behavior_probability(1, witness)
    for kind in KINDS:
        for command in BITS:
            left = (kind, command, 0)
            right = (kind, command, 1)
            assert next_memory(left) != next_memory(right)


def matrix_rank(matrix):
    work = [list(row) for row in matrix]
    rows = len(work)
    columns = len(work[0])
    pivot_row = 0
    for column in range(columns):
        pivot = next(
            (row for row in range(pivot_row, rows) if work[row][column]),
            None,
        )
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][column]
        work[pivot_row] = [entry / scale for entry in work[pivot_row]]
        for row in range(rows):
            if row == pivot_row:
                continue
            scale = work[row][column]
            if scale:
                work[row] = [
                    left - scale * right
                    for left, right in zip(work[row], work[pivot_row])
                ]
        pivot_row += 1
        if pivot_row == rows:
            break
    return pivot_row


def inverse(matrix):
    size = len(matrix)
    augmented = [
        list(row) + [Q(int(i == j)) for j in range(size)]
        for i, row in enumerate(matrix)
    ]
    for column in range(size):
        pivot = next(
            (row for row in range(column, size) if augmented[row][column]),
            None,
        )
        if pivot is None:
            raise AssertionError("singular matrix")
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]
        scale = augmented[column][column]
        augmented[column] = [entry / scale for entry in augmented[column]]
        for row in range(size):
            if row == column:
                continue
            scale = augmented[row][column]
            if scale:
                augmented[row] = [
                    left - scale * right
                    for left, right in zip(augmented[row], augmented[column])
                ]
    return [row[size:] for row in augmented]


def inverse_one_norm(matrix):
    matrix_inverse = inverse(matrix)
    size = len(matrix_inverse)
    return max(
        sum(abs(matrix_inverse[row][column]) for row in range(size))
        for column in range(size)
    )


def strictly_above_spectral_floor(matrix, floor):
    """Exact test lambda_min(matrix)>floor by shifted LDL^T pivots."""
    size = len(matrix)
    assert all(matrix[i][j] == matrix[j][i] for i in range(size) for j in range(size))
    lower = [[Q(0) for _ in range(size)] for _ in range(size)]
    diagonal = [Q(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = 1
        pivot = matrix[row][row] - floor
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for following in range(row + 1, size):
            residual = matrix[following][row]
            residual -= sum(
                lower[following][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[following][row] = residual / pivot
    return True


def future_gram(columns, prior=None):
    """Unweighted Gram, or the state-prior-weighted version in equation (5)."""
    keys = tuple(columns)
    outcomes = set().union(*(columns[key] for key in keys))
    result = [[Q(0) for _ in keys] for _ in keys]
    for outcome in outcomes:
        denominator = sum(
            (Q(1) if prior is None else prior[key])
            * columns[key].get(outcome, Q(0))
            for key in keys
        )
        if denominator == 0:
            continue
        for i, left_key in enumerate(keys):
            left = columns[left_key].get(outcome, Q(0))
            for j, right_key in enumerate(keys):
                right = columns[right_key].get(outcome, Q(0))
                entry = left * right / denominator
                if prior is not None:
                    entry *= prior[left_key]
                result[i][j] += entry
    return result


def block_diagonal(blocks):
    size = sum(len(block) for block in blocks)
    result = [[Q(0) for _ in range(size)] for _ in range(size)]
    offset = 0
    for block in blocks:
        for i, row in enumerate(block):
            for j, entry in enumerate(row):
                result[offset + i][offset + j] = entry
        offset += len(block)
    return result


def forward_belief_cells(model, horizon):
    """Masses of distinct pre-O_h posterior-prior cells at required cuts."""
    cells_by_stage = {}
    cells = {(-1, (Q(1),)): Q(1)}
    for stage in range(1, horizon):
        cells_by_stage[stage] = cells
        current_states = physical_states(stage)
        following_states = physical_states(stage + 1)
        following = defaultdict(Q)
        for (memory, belief), prefix_mass in cells.items():
            observations = set().union(
                *(observation_law(stage, horizon, state) for state in current_states)
            )
            for observation in observations:
                observation_mass = sum(
                    belief[index]
                    * observation_law(stage, horizon, state).get(observation, Q(0))
                    for index, state in enumerate(current_states)
                )
                if observation_mass == 0:
                    continue
                posterior = {
                    state: belief[index]
                    * observation_law(stage, horizon, state).get(observation, Q(0))
                    / observation_mass
                    for index, state in enumerate(current_states)
                }
                for action in ACTIONS:
                    action_mass = behavior_probability(memory, action)
                    next_belief = tuple(
                        sum(
                            posterior[state]
                            * transition_law(model, stage, state, action).get(
                                next_state, Q(0)
                            )
                            for state in current_states
                        )
                        for next_state in following_states
                    )
                    following[(next_memory(action), next_belief)] += (
                        prefix_mass * observation_mass * action_mass
                    )
        assert sum(following.values()) == 1
        cells = dict(following)
    return cells_by_stage


def history_grams(cells, stage):
    states = physical_states(stage)
    marginal = [[Q(0) for _ in states] for _ in states]
    if stage == 1:
        lifted = [[Q(0)]]
    else:
        lifted = [[Q(0) for _ in PRODUCT] for _ in PRODUCT]
    for (memory, belief), mass in cells.items():
        for i in range(len(states)):
            for j in range(len(states)):
                contribution = mass * belief[i] * belief[j]
                marginal[i][j] += contribution
                if stage == 1:
                    lifted[0][0] += contribution
                else:
                    left = PRODUCT.index((states[i], memory))
                    right = PRODUCT.index((states[j], memory))
                    lifted[left][right] += contribution
    return marginal, lifted


def state_memory_conditionals(cells, stage):
    joint = defaultdict(Q)
    states = physical_states(stage)
    for (memory, belief), mass in cells.items():
        for index, state in enumerate(states):
            joint[(state, memory)] += mass * belief[index]
    state_mass = {
        state: sum(joint[(state, memory)] for memory in (-1, 0, 1))
        for state in states
    }
    conditional = {}
    for state in states:
        assert state_mass[state] > 0
        conditional[state] = {
            memory: joint[(state, memory)] / state_mass[state]
            for memory in (-1, 0, 1)
            if joint[(state, memory)]
        }
        assert sum(conditional[state].values()) == 1
    return conditional, state_mass


def make_observation_suffix_solver(model, horizon, lifted):
    """Backward recursion after deleting every future action token."""

    @lru_cache(None)
    def solve(stage, state, memory):
        law = defaultdict(Q)
        for observation, observation_mass in observation_law(
            stage, horizon, state
        ).items():
            token = (observation, memory) if lifted else observation
            if stage == horizon:
                law[(token,)] += observation_mass
                continue
            for action in ACTIONS:
                action_mass = behavior_probability(memory, action)
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    for tail, tail_mass in solve(
                        stage + 1, next_state, next_memory(action)
                    ).items():
                        law[(token,) + tail] += (
                            observation_mass
                            * action_mass
                            * transition_mass
                            * tail_mass
                        )
        assert sum(law.values()) == 1
        return dict(law)

    return solve


def make_compact_lifted_product_solver(horizon):
    """Exact LR-class recursion for the product (O,M)-only two-bit blocks.

    Before the final transition, the next lifted observation tells whether a
    preserve occurred: preserves emit ``(blank,written)`` and resets emit a
    binary observation.  A reset erases the incoming bit, so every fine tail
    in that branch has the same likelihood ratio and may be merged.  At the
    last transition preserve and reset support collide at terminal O_H; that
    four-outcome channel is retained exactly.  This reduces the largest law
    from exponential in six symbols to exponential only in the two written
    bits (128 classes at H=9,h=2).
    """

    def preserve_write_probability(memory, written):
        return sum(
            behavior_probability(memory, ("c", command, written))
            for command in BITS
        )

    def final_channel(memory, incoming_bit):
        law = defaultdict(Q)
        for action in ACTIONS:
            action_mass = behavior_probability(memory, action)
            written = next_memory(action)
            if action[0] == "c":
                law[(written, incoming_bit)] += action_mass
            else:
                for next_state, transition_mass in transition_law(
                    0, horizon - 1, ("H", incoming_bit), action
                ).items():
                    law[(written, state_bit(next_state))] += (
                        action_mass * transition_mass
                    )
        assert sum(law.values()) == 1
        return dict(law)

    @lru_cache(None)
    def hidden(stage, incoming_bit, memory):
        assert 2 <= stage < horizon
        if stage == horizon - 1:
            return final_channel(memory, incoming_bit)
        law = defaultdict(Q)
        # Every reset-containing fine suffix has ratio one between H_0,H_1.
        law[("erased",)] += Q(3, 4)
        for written in BITS:
            write_mass = preserve_write_probability(memory, written)
            for tail, tail_mass in hidden(
                stage + 1, incoming_bit, written
            ).items():
                law[("preserve", written) + tail] += write_mass * tail_mass
        assert sum(law.values()) == 1
        return dict(law)

    @lru_cache(None)
    def reset(stage, incoming_bit, memory):
        assert 2 <= stage < horizon
        law = defaultdict(Q)
        for observation, observation_mass in observation_law(
            stage, horizon, ("R", incoming_bit)
        ).items():
            if stage == horizon - 1:
                for tail, tail_mass in final_channel(
                    memory, incoming_bit
                ).items():
                    law[(observation,) + tail] += observation_mass * tail_mass
                continue
            # Conditional on this current observation, a reset tail is common
            # to both incoming-bit columns and therefore has constant LR.
            law[(observation, "erased")] += observation_mass * Q(3, 4)
            for written in BITS:
                write_mass = preserve_write_probability(memory, written)
                for tail, tail_mass in hidden(
                    stage + 1, incoming_bit, written
                ).items():
                    law[(observation, "preserve", written) + tail] += (
                        observation_mass * write_mass * tail_mass
                    )
        assert sum(law.values()) == 1
        return dict(law)

    def solve(stage, state, memory):
        return (
            hidden(stage, state_bit(state), memory)
            if state[0] == "H"
            else reset(stage, state_bit(state), memory)
        )

    return solve


def mix_memory_columns(states, memory_weights, suffix_solver, stage):
    columns = {}
    for state in states:
        mixed = defaultdict(Q)
        for memory, memory_mass in memory_weights[state].items():
            for outcome, outcome_mass in suffix_solver(stage, state, memory).items():
                mixed[outcome] += memory_mass * outcome_mass
        assert sum(mixed.values()) == 1
        columns[state] = dict(mixed)
    return columns


def action_visible_column(horizon, stage, state, memory_weights):
    """Exact likelihood-ratio-preserving compression of F_h.

    The current observation and A_h are retained.  After A_h, its written bit
    makes the next memory public through the action token.  If A_h resets, the
    old bit is already erased.  If A_h preserves, all later reset-containing
    paths have a common conditional law under the two bit columns, while the
    all-preserve paths end on disjoint terminal-bit support.  Binning those
    cases therefore preserves every entry of the two-column source Gram.
    """
    assert stage < horizon
    law = defaultdict(Q)
    all_later_preserve = Q(1, 4) ** (horizon - stage - 1)
    for observation, observation_mass in observation_law(
        stage, horizon, state
    ).items():
        for action in ACTIONS:
            action_mass = sum(
                memory_mass * behavior_probability(memory, action)
                for memory, memory_mass in memory_weights.items()
            )
            prefix = (observation, action)
            if action[0] == "r":
                law[prefix + ("reset-now",)] += observation_mass * action_mass
            else:
                if all_later_preserve < 1:
                    law[prefix + ("later-reset",)] += (
                        observation_mass * action_mass * (1 - all_later_preserve)
                    )
                law[prefix + ("survive", state_bit(state))] += (
                    observation_mass * action_mass * all_later_preserve
                )
    assert sum(law.values()) == 1
    return dict(law)


def marginal_future_audit(model, horizon, stage, cells, original_suffix):
    states = physical_states(stage)
    if stage == 1:
        singleton = {"S": {("only",): Q(1)}}
        gram = future_gram(singleton)
        return {
            "action_norm": Q(1),
            "observation_norm": Q(1),
            "weighted_action_norm": Q(1),
            "weighted_observation_norm": Q(1),
            "action_rank": matrix_rank(gram),
            "observation_rank": matrix_rank(gram),
        }

    memory_weights, state_mass = state_memory_conditionals(cells, stage)
    observation_columns = mix_memory_columns(
        states, memory_weights, original_suffix, stage
    )
    action_columns = {
        state: action_visible_column(
            horizon, stage, state, memory_weights[state]
        )
        for state in states
    }
    observation_gram = future_gram(observation_columns)
    action_gram = future_gram(action_columns)
    weighted_observation = future_gram(observation_columns, state_mass)
    weighted_action = future_gram(action_columns, state_mass)
    assert matrix_rank(observation_gram) == len(states)
    assert matrix_rank(action_gram) == len(states)
    assert matrix_rank(weighted_observation) == len(states)
    assert matrix_rank(weighted_action) == len(states)
    return {
        "action_norm": inverse_one_norm(action_gram),
        "observation_norm": inverse_one_norm(observation_gram),
        "weighted_action_norm": inverse_one_norm(weighted_action),
        "weighted_observation_norm": inverse_one_norm(weighted_observation),
        "action_rank": len(states),
        "observation_rank": len(states),
    }


def product_future_audit(
    model, horizon, stage, original_suffix, compact_lifted_suffix
):
    """Check the four two-bit blocks of each product future operator."""
    assert 2 <= stage < horizon
    remaining = horizon - stage
    expected_action = Q(4) ** remaining
    expected_original_observation = Q(4) ** (remaining + 1) - Q(16, 25)
    expected_lifted_observation = Q(1547, 480) * Q(4) ** remaining

    action_blocks = []
    lifted_blocks = []
    conditioned_original_norms = []
    hidden_action_norms = []
    hidden_original_norms = []
    hidden_lifted_norms = []
    for memory in BITS:
        for state_kind in ("H", "R"):
            pair = ((state_kind, 0), (state_kind, 1))
            point_memory = {memory: Q(1)}
            action_columns = {
                state: action_visible_column(horizon, stage, state, point_memory)
                for state in pair
            }
            original_columns = {
                state: original_suffix(stage, state, memory) for state in pair
            }
            lifted_columns = {
                state: compact_lifted_suffix(stage, state, memory) for state in pair
            }
            action_gram = future_gram(action_columns)
            original_gram = future_gram(original_columns)
            lifted_gram = future_gram(lifted_columns)
            assert matrix_rank(action_gram) == 2
            assert matrix_rank(original_gram) == 2
            assert matrix_rank(lifted_gram) == 2
            action_blocks.append(action_gram)
            lifted_blocks.append(lifted_gram)
            conditioned_original_norms.append(inverse_one_norm(original_gram))
            if state_kind == "H":
                hidden_action_norms.append(inverse_one_norm(action_gram))
                hidden_original_norms.append(inverse_one_norm(original_gram))
                hidden_lifted_norms.append(inverse_one_norm(lifted_gram))

    # Current bar-O_h=(O_h,M_h) separates the four memory/type blocks.  Future
    # memory tokens after h are functions of visible actions in the first
    # operator, so these are the full 8-column product Grams.
    product_action_gram = block_diagonal(action_blocks)
    product_lifted_observation_gram = block_diagonal(lifted_blocks)
    assert matrix_rank(product_action_gram) == 8
    assert matrix_rank(product_lifted_observation_gram) == 8
    product_action_norm = inverse_one_norm(product_action_gram)
    product_lifted_observation_norm = inverse_one_norm(
        product_lifted_observation_gram
    )

    assert all(value == expected_action for value in hidden_action_norms)
    assert all(
        value == expected_original_observation for value in hidden_original_norms
    )
    assert all(
        value == expected_lifted_observation for value in hidden_lifted_norms
    )
    assert product_action_norm == expected_action
    assert max(conditioned_original_norms) == expected_original_observation
    assert product_lifted_observation_norm == expected_lifted_observation
    return {
        "action": product_action_norm,
        "conditioned_original_O": max(conditioned_original_norms),
        "fully_lifted_OM": product_lifted_observation_norm,
        "rank_action": 8,
        "rank_fully_lifted_OM": 8,
    }


def target_value(model, horizon):
    occupancy = {("S", -1): Q(1)}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory), mass in occupancy.items():
            for action in ACTIONS:
                action_mass = target_probability(stage, horizon, action)
                if action_mass == 0:
                    continue
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    following[(next_state, next_memory(action))] += (
                        mass * action_mass * transition_mass
                    )
        assert sum(following.values()) == 1
        occupancy = dict(following)
    # R(O_H)=1{O_H=1}; the common target A_H kernel sums to one.
    terminal_kernel_mass = sum(
        target_probability(horizon, horizon, action) for action in ACTIONS
    )
    assert terminal_kernel_mass == 1
    return sum(
        mass * state_bit(state) * terminal_kernel_mass
        for (state, _), mass in occupancy.items()
    )


def complete_observable_bins(model, horizon):
    """Exact divergence-preserving bins of the complete behavior trajectory.

    Each state is (physical state, memory, reset-seen, first preserve command).
    Fine erased trajectories have likelihood ratio one.  Fine surviving paths
    with the same first command and terminal bit share one likelihood ratio.
    Thus aggregating within the returned bins preserves TV and KL exactly while
    still retaining A_H and R_H in every key.
    """
    occupancy = {("S", -1, False, None): Q(1)}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory, erased, seed_command), mass in occupancy.items():
            for action in ACTIONS:
                action_mass = behavior_probability(memory, action)
                reset_now = action[0] == "r"
                next_seed_command = seed_command
                if stage == 1 and not reset_now:
                    next_seed_command = action[1]
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    following[
                        (
                            next_state,
                            next_memory(action),
                            erased or reset_now,
                            next_seed_command,
                        )
                    ] += mass * action_mass * transition_mass
        assert sum(following.values()) == 1
        occupancy = dict(following)

    law = defaultdict(Q)
    for (state, memory, erased, seed_command), mass in occupancy.items():
        terminal_observation = state_bit(state)
        terminal_reward = terminal_observation
        for terminal_action in ACTIONS:
            action_mass = behavior_probability(memory, terminal_action)
            if erased:
                key = (
                    "erased",
                    terminal_observation,
                    terminal_action,
                    terminal_reward,
                )
            else:
                assert seed_command in BITS
                key = (
                    "survive",
                    seed_command,
                    terminal_observation,
                    terminal_action,
                    terminal_reward,
                )
            law[key] += mass * action_mass
    assert sum(law.values()) == 1
    return dict(law)


def prime_factorization(integer):
    assert integer >= 1
    factors = defaultdict(int)
    divisor = 2
    while divisor * divisor <= integer:
        while integer % divisor == 0:
            factors[divisor] += 1
            integer //= divisor
        divisor += 1
    if integer > 1:
        factors[integer] += 1
    return dict(factors)


def add_log_ratio(coefficients, weight, ratio):
    """Add weight*log(ratio) as exact coefficients of log(prime)."""
    for prime, exponent in prime_factorization(ratio.numerator).items():
        coefficients[prime] += weight * exponent
    for prime, exponent in prime_factorization(ratio.denominator).items():
        coefficients[prime] -= weight * exponent


def exact_tv_and_kl(law_zero, law_one):
    support = set(law_zero) | set(law_one)
    tv = Q(1, 2) * sum(
        abs(law_zero.get(key, Q(0)) - law_one.get(key, Q(0)))
        for key in support
    )
    log_prime_coefficients = defaultdict(Q)
    for key, probability_zero in law_zero.items():
        if probability_zero == 0:
            continue
        probability_one = law_one.get(key, Q(0))
        assert probability_one > 0
        add_log_ratio(
            log_prime_coefficients,
            probability_zero,
            probability_zero / probability_one,
        )
    return tv, {
        prime: coefficient
        for prime, coefficient in log_prime_coefficients.items()
        if coefficient
    }


def separation_audit(horizon):
    values = tuple(target_value(model, horizon) for model in MODELS)
    assert values == (Q(1, 4), Q(3, 4))

    laws = tuple(complete_observable_bins(model, horizon) for model in MODELS)
    # Every reset-containing observable trajectory is common to both models,
    # including its terminal memory-conditioned A_H and reward.
    erased_keys = {
        key for law in laws for key in law if key[0] == "erased"
    }
    assert all(laws[0].get(key, Q(0)) == laws[1].get(key, Q(0)) for key in erased_keys)

    rare = tuple(
        sum(mass for key, mass in law.items() if key[0] == "survive")
        for law in laws
    )
    expected_rare = Q(1, 4) ** (horizon - 1)
    assert rare == (expected_rare, expected_rare)
    tv, kl_coefficients = exact_tv_and_kl(*laws)
    assert tv == expected_rare / 2
    assert kl_coefficients == {
        2: -expected_rare / 4,
        3: 3 * expected_rare / 4,
    }
    return {
        "J0": values[0],
        "J1": values[1],
        "rare": expected_rare,
        "TV": tv,
        "KL_log2": kl_coefficients[2],
        "KL_log3": kl_coefficients[3],
    }


def main_four_action_lift_audit():
    """Check the direct public-memory lift of the main four-action construction.

    This separately encoded diagnostic checks its stage-two history-rank
    defect and its two fixed-memory suffix coefficients through L=8.
    """
    base_actions = tuple((kind, command) for kind in KINDS for command in BITS)

    def base_behavior(memory, action):
        kind, command = action
        if kind == "c":
            return Q(1, 8)
        return Q(1, 2) if command == memory else Q(1, 4)

    def base_transition(state, action):
        kind, command = action
        if kind == "c":
            return {("H", state_bit(state)): Q(1)}
        probability_one = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - probability_one, ("R", 1): probability_one}

    def base_memory(memory, action):
        return memory if action[0] == "c" else action[1]

    # With deterministic command memory at h=2, fixed M=m admits only c_m
    # and r_m.  Their beliefs occupy the hidden and reset pairs respectively,
    # so two positive outer products cannot span the four-state block.
    block_ranks = []
    for model in MODELS:
        for memory in BITS:
            seed_one = SEED_ONE[model][memory]
            reset_one = Q(1, 10) if memory == 0 else Q(9, 10)
            beliefs = (
                (Q(1) - seed_one, seed_one, Q(0), Q(0)),
                (Q(0), Q(0), Q(1) - reset_one, reset_one),
            )
            weights = (Q(1, 8), Q(3, 8))
            block = [[Q(0) for _ in PHYSICAL] for _ in PHYSICAL]
            for weight, belief in zip(weights, beliefs):
                for i in range(4):
                    for j in range(4):
                        block[i][j] += weight * belief[i] * belief[j]
            block_ranks.append(matrix_rank(block))
    assert block_ranks == [2, 2, 2, 2]

    def base_action_column(remaining, incoming_bit, memory):
        law = defaultdict(Q)
        later_survival = Q(1, 4) ** (remaining - 1)
        for action in base_actions:
            action_mass = base_behavior(memory, action)
            if action[0] == "r":
                law[(action, "erased")] += action_mass
            else:
                if later_survival < 1:
                    law[(action, "later-reset")] += (
                        action_mass * (1 - later_survival)
                    )
                law[(action, "survive", incoming_bit)] += (
                    action_mass * later_survival
                )
        assert sum(law.values()) == 1
        return dict(law)

    def base_observation_solver(remaining):
        @lru_cache(None)
        def solve(steps, state, memory):
            if steps == 0:
                return {(state_bit(state),): Q(1)}
            current_observation = (
                {"blank": Q(1)}
                if state[0] == "H"
                else {
                    0: Q(9, 10) if state_bit(state) == 0 else Q(1, 10),
                    1: Q(1, 10) if state_bit(state) == 0 else Q(9, 10),
                }
            )
            law = defaultdict(Q)
            for observation, observation_mass in current_observation.items():
                for action in base_actions:
                    action_mass = base_behavior(memory, action)
                    for next_state, transition_mass in base_transition(
                        state, action
                    ).items():
                        for tail, tail_mass in solve(
                            steps - 1,
                            next_state,
                            base_memory(memory, action),
                        ).items():
                            law[(observation,) + tail] += (
                                observation_mass
                                * action_mass
                                * transition_mass
                                * tail_mass
                            )
            assert sum(law.values()) == 1
            return dict(law)

        return solve

    for remaining in range(1, 9):
        observation_solver = base_observation_solver(remaining)
        for memory in BITS:
            action_columns = {
                incoming_bit: base_action_column(
                    remaining, incoming_bit, memory
                )
                for incoming_bit in BITS
            }
            observation_columns = {
                incoming_bit: observation_solver(
                    remaining, ("H", incoming_bit), memory
                )
                for incoming_bit in BITS
            }
            assert inverse_one_norm(future_gram(action_columns)) == Q(4) ** remaining
            assert inverse_one_norm(future_gram(observation_columns)) == (
                Q(96, 25) * Q(4) ** remaining
            )
    return {
        "h2_block_rank": 2,
        "h2_full_rank": 4,
        "action_formula_L8": Q(4) ** 8,
        "observation_formula_L8": Q(96, 25) * Q(4) ** 8,
    }


def audit(horizon):
    separation = separation_audit(horizon)
    worst = {
        "marginal_history_inverse1": Q(0),
        "lifted_history_inverse1": Q(0),
        "marginal_action": Q(0),
        "marginal_observation": Q(0),
        "weighted_action": Q(0),
        "weighted_observation": Q(0),
    }
    product_at_two = None
    for model in MODELS:
        cells_by_stage = forward_belief_cells(model, horizon)
        original_suffix = make_observation_suffix_solver(model, horizon, lifted=False)
        compact_lifted_suffix = make_compact_lifted_product_solver(horizon)
        for stage in range(1, horizon):
            marginal_history, lifted_history = history_grams(
                cells_by_stage[stage], stage
            )
            assert matrix_rank(marginal_history) == len(marginal_history)
            assert matrix_rank(lifted_history) == len(lifted_history)
            assert strictly_above_spectral_floor(marginal_history, Q(1, 113))
            assert strictly_above_spectral_floor(lifted_history, Q(1, 400))
            worst["marginal_history_inverse1"] = max(
                worst["marginal_history_inverse1"],
                inverse_one_norm(marginal_history),
            )
            worst["lifted_history_inverse1"] = max(
                worst["lifted_history_inverse1"],
                inverse_one_norm(lifted_history),
            )

            marginal = marginal_future_audit(
                model,
                horizon,
                stage,
                cells_by_stage[stage],
                original_suffix,
            )
            worst["marginal_action"] = max(
                worst["marginal_action"], marginal["action_norm"]
            )
            worst["marginal_observation"] = max(
                worst["marginal_observation"], marginal["observation_norm"]
            )
            worst["weighted_action"] = max(
                worst["weighted_action"], marginal["weighted_action_norm"]
            )
            worst["weighted_observation"] = max(
                worst["weighted_observation"],
                marginal["weighted_observation_norm"],
            )

            if stage >= 2:
                product = product_future_audit(
                    model,
                    horizon,
                    stage,
                    original_suffix,
                    compact_lifted_suffix,
                )
                if stage == 2:
                    if product_at_two is None:
                        product_at_two = product
                    else:
                        assert product == product_at_two

    # Uniform analytic certificates being falsified at every enumerated cut.
    marginal_future_bound = Q(1_000_000, 729)
    assert worst["marginal_action"] <= marginal_future_bound
    assert worst["marginal_observation"] <= marginal_future_bound
    assert worst["weighted_action"] < 4481
    assert worst["weighted_observation"] < 4481
    assert product_at_two is not None
    return separation, worst, product_at_two


def compact_line(horizon, separation, worst, product):
    kl = (
        f"({separation['KL_log2']})ln2+"
        f"({separation['KL_log3']})ln3"
    )
    return (
        f"H={horizon} "
        f"J=({separation['J0']},{separation['J1']}) "
        f"rare={separation['rare']} TV={separation['TV']} KL={kl} "
        f"CHinv1={worst['marginal_history_inverse1']} "
        f"barCHinv1={worst['lifted_history_inverse1']} "
        f"CFact={worst['marginal_action']} "
        f"CFobs<=1000000/729 "
        f"G2act={worst['weighted_action']} "
        f"G2obs<4481 "
        f"product@h2=(act:{product['action']},"
        f"origO|M:{product['conditioned_original_O']},"
        f"fullOM:{product['fully_lifted_OM']})"
    )


def main():
    check_kernels()
    print(
        "model-kernels alpha=1/4 min-pb=1/32 C_A=32 "
        "A_H(logger)=memory-conditioned A_H(target)=uniform",
        flush=True,
    )
    direct_lift = main_four_action_lift_audit()
    print(
        "main-four-action-direct-lift "
        f"h2-history-rank={direct_lift['h2_full_rank']}/8 "
        f"memory-block-rank={direct_lift['h2_block_rank']}/4 "
        "L=1,...,8 act=4^L obs=(96/25)4^L "
        f"L8=({direct_lift['action_formula_L8']},"
        f"{direct_lift['observation_formula_L8']})",
        flush=True,
    )
    for horizon in HORIZONS:
        separation, worst, product = audit(horizon)
        print(compact_line(horizon, separation, worst, product), flush=True)
    print(
        "PASS: exact-Fraction DP checks for H=3,...,9; "
        "FINITE-H FALSIFICATION AUDIT ONLY (not an arbitrary-H theorem proof)",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/supplement_code/verify_product_memory_exhaustive.py <==
#!/usr/bin/env python3
"""Independent exact exhaustive audit for the eight-action product-memory model.

This program is deliberately a finite-horizon *falsification audit*, not a
theorem proof.  It enumerates every latent trajectory for H=3,4,5, projects
those trajectories to the complete public law (including public memory, the
common terminal action, and the deterministic reward sequence), and rebuilds
all history/future matrices from the resulting trajectory masses.

Only Python ``Fraction`` arithmetic is used.  In particular, the KL is not
evaluated with floating-point logarithms: it is represented by its exact
coefficient map in the prime-log basis.
"""

from collections import defaultdict
from fractions import Fraction as F


ALPHA = F(1, 4)
KINDS = ("c", "r")
BITS = (0, 1)
ACTIONS = tuple(
    (kind, command, writer)
    for kind in KINDS
    for command in BITS
    for writer in BITS
)


def bit(state):
    return int(state[-1])


def states_at(stage):
    return ("S",) if stage == 1 else ("H0", "H1", "R0", "R1")


def product_states_at(stage):
    if stage == 1:
        return (("S", -1),)
    return tuple((state, memory) for memory in BITS for state in states_at(stage))


def observation_distribution(stage, horizon, state):
    if stage == 1:
        return {"start_1": F(1)}
    if stage == horizon:
        return {f"{bit(state)}_{stage}": F(1)}
    if state[0] == "R":
        probability_one = F(1, 10) if bit(state) == 0 else F(9, 10)
        return {
            f"0_{stage}": 1 - probability_one,
            f"1_{stage}": probability_one,
        }
    return {f"b_{stage}": F(1)}


def reward_from_observation(observation, stage, horizon):
    return int(stage == horizon and observation == f"1_{horizon}")


def alias_probability(writer, reference):
    return 1 - ALPHA if writer == reference else ALPHA


def behavior_action_probability(memory, action):
    kind, command, writer = action
    if memory == -1:
        base = F(1, 8) if kind == "c" else F(3, 8)
        return base * alias_probability(writer, command)
    if kind == "c":
        return F(1, 8) * alias_probability(writer, memory)
    reset_base = F(1, 2) if command == memory else F(1, 4)
    return reset_base * alias_probability(writer, command)


def transition_distribution(model, stage, state, action):
    kind, command, _writer = action
    if kind == "r":
        probability_one = F(1, 10) if command == 0 else F(9, 10)
        return {"R0": 1 - probability_one, "R1": probability_one}
    if stage == 1:
        probability_one = {
            0: (F(1, 10), F(2, 5)),
            1: (F(3, 5), F(9, 10)),
        }[model][command]
        return {"H0": 1 - probability_one, "H1": probability_one}
    return {f"H{bit(state)}": F(1)}


def next_memory(action):
    return action[2]


def matrix_rank(matrix):
    work = [list(row) for row in matrix]
    rows = len(work)
    columns = len(work[0]) if rows else 0
    pivot_row = 0
    for column in range(columns):
        pivot = next(
            (row for row in range(pivot_row, rows) if work[row][column]),
            None,
        )
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][column]
        work[pivot_row] = [entry / scale for entry in work[pivot_row]]
        for row in range(rows):
            if row == pivot_row:
                continue
            multiplier = work[row][column]
            if multiplier:
                work[row] = [
                    left - multiplier * right
                    for left, right in zip(work[row], work[pivot_row])
                ]
        pivot_row += 1
        if pivot_row == rows:
            break
    return pivot_row


def invert(matrix):
    size = len(matrix)
    augmented = [
        list(row) + [F(int(i == j)) for j in range(size)]
        for i, row in enumerate(matrix)
    ]
    for column in range(size):
        pivot = next(
            (row for row in range(column, size) if augmented[row][column]),
            None,
        )
        if pivot is None:
            raise AssertionError("singular matrix")
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]
        scale = augmented[column][column]
        augmented[column] = [entry / scale for entry in augmented[column]]
        for row in range(size):
            if row == column:
                continue
            multiplier = augmented[row][column]
            if multiplier:
                augmented[row] = [
                    left - multiplier * right
                    for left, right in zip(augmented[row], augmented[column])
                ]
    return [row[size:] for row in augmented]


def inverse_one_norm(matrix):
    inverse = invert(matrix)
    return max(
        sum(abs(inverse[row][column]) for row in range(len(inverse)))
        for column in range(len(inverse))
    )


def minimum_eigenvalue_exceeds(matrix, threshold):
    """Exact test that a symmetric matrix has lambda_min > threshold."""
    size = len(matrix)
    lower = [[F(0) for _ in range(size)] for _ in range(size)]
    diagonal = [F(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = F(1)
        pivot = matrix[row][row] - threshold
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for next_row in range(row + 1, size):
            residual = matrix[next_row][row]
            residual -= sum(
                lower[next_row][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[next_row][row] = residual / pivot
    return True


def gram_from_columns(columns, weights=None):
    ordered_states = tuple(columns)
    outcomes = set().union(*(columns[state] for state in ordered_states))
    gram = [[F(0) for _ in ordered_states] for _ in ordered_states]
    for outcome in outcomes:
        if weights is None:
            normalizer = sum(
                columns[state].get(outcome, F(0)) for state in ordered_states
            )
        else:
            normalizer = sum(
                weights[state] * columns[state].get(outcome, F(0))
                for state in ordered_states
            )
        if not normalizer:
            continue
        for i, left_state in enumerate(ordered_states):
            left = columns[left_state].get(outcome, F(0))
            for j, right_state in enumerate(ordered_states):
                right = columns[right_state].get(outcome, F(0))
                if weights is None:
                    gram[i][j] += left * right / normalizer
                else:
                    # D_p is on the left, as in equation (5) of the paper.
                    gram[i][j] += (
                        weights[left_state] * left * right / normalizer
                    )
    return gram


def enumerate_latent_trajectories(model, horizon):
    """Enumerate all preterminal actions, latent states, memories and emissions."""
    records = {(('S',), (-1,), ('start_1',), ()): F(1)}
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (states, memories, observations, actions), mass in records.items():
            state = states[-1]
            memory = memories[-1]
            action_mass = sum(
                behavior_action_probability(memory, action) for action in ACTIONS
            )
            assert action_mass == 1
            for action in ACTIONS:
                action_probability = behavior_action_probability(memory, action)
                memory_after_action = next_memory(action)
                for next_state, transition_probability in transition_distribution(
                    model, stage, state, action
                ).items():
                    for next_observation, observation_probability in observation_distribution(
                        stage + 1, horizon, next_state
                    ).items():
                        key = (
                            states + (next_state,),
                            memories + (memory_after_action,),
                            observations + (next_observation,),
                            actions + (action,),
                        )
                        following[key] += (
                            mass
                            * action_probability
                            * transition_probability
                            * observation_probability
                        )
        records = dict(following)
        assert sum(records.values()) == 1
    return records


def complete_observable_law(records, horizon):
    """Project latent leaves and enumerate the common memory-dependent a_H."""
    law = defaultdict(F)
    enumerated_complete_latent_leaves = 0
    for (_states, memories, observations, actions), mass in records.items():
        rewards = tuple(
            reward_from_observation(observation, stage, horizon)
            for stage, observation in enumerate(observations, start=1)
        )
        lifted_observations = tuple(zip(observations, memories))
        for terminal_action in ACTIONS:
            # M_{H+1} is outside the horizon and is intentionally absent.
            terminal_probability = behavior_action_probability(
                memories[-1], terminal_action
            )
            public_trajectory = (
                lifted_observations,
                actions + (terminal_action,),
                rewards,
            )
            law[public_trajectory] += mass * terminal_probability
            enumerated_complete_latent_leaves += 1
    assert sum(law.values()) == 1
    return dict(law), enumerated_complete_latent_leaves


def audit_complete_law_conventions(law, horizon):
    terminal_action_memory_mass = defaultdict(F)
    terminal_memory_mass = defaultdict(F)
    for (lifted_observations, actions, rewards), mass in law.items():
        assert len(lifted_observations) == horizon
        assert len(actions) == horizon
        assert len(rewards) == horizon
        assert lifted_observations[0][1] == -1
        for index in range(1, horizon):
            # Public memory is exactly the preceding action's writer bit.
            assert lifted_observations[index][1] == actions[index - 1][2]
        assert rewards[:-1] == (0,) * (horizon - 1)
        expected_terminal_reward = int(
            lifted_observations[-1][0] == f"1_{horizon}"
        )
        assert rewards[-1] == expected_terminal_reward
        terminal_memory = lifted_observations[-1][1]
        terminal_action_memory_mass[(terminal_memory, actions[-1])] += mass
        terminal_memory_mass[terminal_memory] += mass
    assert sum(terminal_memory_mass.values()) == 1
    assert set(terminal_memory_mass) == set(BITS)
    for memory in BITS:
        assert terminal_memory_mass[memory] > 0
        conditional_total = F(0)
        for action in ACTIONS:
            joint_mass = terminal_action_memory_mass[(memory, action)]
            expected_joint_mass = (
                terminal_memory_mass[memory]
                * behavior_action_probability(memory, action)
            )
            assert joint_mass == expected_joint_mass
            conditional_total += joint_mass / terminal_memory_mass[memory]
        assert conditional_total == 1


def original_history_key(observations, actions, stage):
    return tuple(zip(observations[: stage - 1], actions[: stage - 1]))


def lifted_history_key(observations, memories, actions, stage):
    return tuple(
        (observations[index], memories[index], actions[index])
        for index in range(stage - 1)
    )


def history_gram(records, stage, product_state):
    ordered_states = product_states_at(stage) if product_state else states_at(stage)
    joint = defaultdict(F)
    history_mass = defaultdict(F)
    for (states, memories, observations, actions), mass in records.items():
        if product_state:
            state = (states[stage - 1], memories[stage - 1])
            history = lifted_history_key(observations, memories, actions, stage)
        else:
            state = states[stage - 1]
            history = original_history_key(observations, actions, stage)
        joint[(history, state)] += mass
        history_mass[history] += mass
    gram = [[F(0) for _ in ordered_states] for _ in ordered_states]
    for history, mass in history_mass.items():
        belief = [joint[(history, state)] / mass for state in ordered_states]
        for i in range(len(ordered_states)):
            for j in range(len(ordered_states)):
                gram[i][j] += mass * belief[i] * belief[j]
    return gram


def future_outcome(observations, memories, actions, stage, mode):
    start = stage - 1
    if mode == "original_observation":
        return observations[start:]
    if mode == "lifted_observation":
        return tuple(zip(observations[start:], memories[start:]))
    if mode not in ("original_action", "lifted_action"):
        raise ValueError(f"unknown future mode: {mode}")
    outcome = []
    for index in range(start, len(observations)):
        observation = observations[index]
        if mode == "lifted_action":
            outcome.append(("o", observation, memories[index]))
        else:
            outcome.append(("o", observation))
        if index < len(actions):
            outcome.append(("a", actions[index]))
    return tuple(outcome)


def future_columns(records, stage, product_state, mode, fixed_memory=None):
    if product_state:
        if fixed_memory is None:
            ordered_states = product_states_at(stage)
        else:
            ordered_states = tuple(
                (state, fixed_memory) for state in states_at(stage)
            )
    else:
        if fixed_memory is not None:
            raise ValueError("fixed_memory is meaningful only for product states")
        ordered_states = states_at(stage)

    state_mass = defaultdict(F)
    joint = defaultdict(F)
    allowed = set(ordered_states)
    for (states, memories, observations, actions), mass in records.items():
        state = (
            (states[stage - 1], memories[stage - 1])
            if product_state
            else states[stage - 1]
        )
        if state not in allowed:
            continue
        outcome = future_outcome(observations, memories, actions, stage, mode)
        state_mass[state] += mass
        joint[(state, outcome)] += mass

    assert all(state_mass[state] > 0 for state in ordered_states)
    columns = {state: {} for state in ordered_states}
    for (state, outcome), mass in joint.items():
        columns[state][outcome] = mass / state_mass[state]
    assert all(sum(columns[state].values()) == 1 for state in ordered_states)
    return columns, {state: state_mass[state] for state in ordered_states}


def target_value(model, horizon):
    distribution = {("S", -1): F(1)}
    preserve_actions = tuple(action for action in ACTIONS if action[0] == "c")
    assert len(preserve_actions) == 4
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (state, _memory), mass in distribution.items():
            for action in preserve_actions:
                for next_state, probability in transition_distribution(
                    model, stage, state, action
                ).items():
                    following[(next_state, next_memory(action))] += (
                        mass * F(1, 4) * probability
                    )
        distribution = dict(following)
        assert sum(distribution.values()) == 1
    return sum(mass * bit(state) for (state, _memory), mass in distribution.items())


def prime_factor_exponents(number):
    if number < 1:
        raise ValueError("positive integer required")
    exponents = defaultdict(int)
    divisor = 2
    while divisor * divisor <= number:
        while number % divisor == 0:
            exponents[divisor] += 1
            number //= divisor
        divisor += 1
    if number > 1:
        exponents[number] += 1
    return dict(exponents)


def exact_tv_and_kl_signature(law0, law1):
    support = set(law0) | set(law1)
    assert all(law0.get(key, F(0)) > 0 for key in support)
    assert all(law1.get(key, F(0)) > 0 for key in support)
    tv = F(1, 2) * sum(abs(law0[key] - law1[key]) for key in support)
    ratio_mass = defaultdict(F)
    log_signature = defaultdict(F)
    for key in support:
        probability = law0[key]
        ratio = probability / law1[key]
        ratio_mass[ratio] += probability
        numerator_factors = prime_factor_exponents(ratio.numerator)
        denominator_factors = prime_factor_exponents(ratio.denominator)
        for prime, exponent in numerator_factors.items():
            log_signature[prime] += probability * exponent
        for prime, exponent in denominator_factors.items():
            log_signature[prime] -= probability * exponent
    return tv, dict(ratio_mass), {
        prime: coefficient
        for prime, coefficient in log_signature.items()
        if coefficient
    }


def matrix_certificate(records, stage, product_state, mode, fixed_memory=None):
    columns, weights = future_columns(
        records,
        stage,
        product_state=product_state,
        mode=mode,
        fixed_memory=fixed_memory,
    )
    gram = gram_from_columns(columns)
    weighted = gram_from_columns(columns, weights=weights)
    size = len(columns)
    assert matrix_rank(gram) == size
    assert matrix_rank(weighted) == size
    return inverse_one_norm(gram), inverse_one_norm(weighted), gram, weighted


def audit(horizon):
    if horizon not in (3, 4, 5):
        raise ValueError("the exhaustive audit is fixed to H=3,4,5")

    trees = {
        model: enumerate_latent_trajectories(model, horizon)
        for model in (0, 1)
    }
    laws = {}
    complete_leaf_counts = {}
    for model in (0, 1):
        laws[model], complete_leaf_counts[model] = complete_observable_law(
            trees[model], horizon
        )
        audit_complete_law_conventions(laws[model], horizon)

    q = F(1, 4) ** (horizon - 1)
    for records in trees.values():
        enumerated_rare_probability = sum(
            mass
            for (_states, _memories, _observations, actions), mass in records.items()
            if all(action[0] == "c" for action in actions)
        )
        assert enumerated_rare_probability == q
    tv, ratio_mass, kl_signature = exact_tv_and_kl_signature(laws[0], laws[1])
    expected_ratio_mass = {
        F(1): 1 - q,
        F(1, 6): q * F(1, 20),
        F(9, 4): q * F(9, 20),
        F(4, 9): q * F(1, 5),
        F(6): q * F(3, 10),
    }
    assert ratio_mass == expected_ratio_mass
    assert tv == q / 2
    # KL = q[-1/4 log(2) + 3/4 log(3)]
    #    = q (1/4) log(27/2), checked without evaluating a logarithm.
    assert kl_signature == {2: -q / 4, 3: 3 * q / 4}

    values = (target_value(0, horizon), target_value(1, horizon))
    assert values == (F(1, 4), F(3, 4))
    assert values[1] - values[0] == F(1, 2)

    behavior_probabilities = [
        behavior_action_probability(memory, action)
        for memory in (-1, 0, 1)
        for action in ACTIONS
    ]
    assert min(behavior_probabilities) == F(1, 32)
    assert 1 / min(behavior_probabilities) == 32

    maxima = defaultdict(lambda: F(0))
    product_action_ratios = set()
    product_original_observation_ratios = set()
    product_lifted_observation_ratios = set()
    fixed_memory_original_observation_values = set()
    omitted_memory_ranks = set()

    for model, records in trees.items():
        for stage in range(1, horizon):
            marginal_history = history_gram(
                records, stage, product_state=False
            )
            lifted_history = history_gram(
                records, stage, product_state=True
            )
            marginal_size = len(states_at(stage))
            lifted_size = len(product_states_at(stage))
            assert matrix_rank(marginal_history) == marginal_size
            assert matrix_rank(lifted_history) == lifted_size
            marginal_history_inverse = inverse_one_norm(marginal_history)
            lifted_history_inverse = inverse_one_norm(lifted_history)
            maxima["marginal_history_inverse1"] = max(
                maxima["marginal_history_inverse1"], marginal_history_inverse
            )
            maxima["lifted_history_inverse1"] = max(
                maxima["lifted_history_inverse1"], lifted_history_inverse
            )
            # Exact rational spectral certificates; they are finite-H checks.
            assert minimum_eigenvalue_exceeds(marginal_history, F(1, 113))
            assert minimum_eigenvalue_exceeds(lifted_history, F(1, 400))

            marginal_action, marginal_action_weighted, _, _ = matrix_certificate(
                records, stage, False, "original_action"
            )
            marginal_observation, marginal_observation_weighted, _, _ = (
                matrix_certificate(records, stage, False, "original_observation")
            )
            maxima["marginal_action_future"] = max(
                maxima["marginal_action_future"], marginal_action
            )
            maxima["marginal_observation_future"] = max(
                maxima["marginal_observation_future"], marginal_observation
            )
            maxima["marginal_action_weighted"] = max(
                maxima["marginal_action_weighted"], marginal_action_weighted
            )
            maxima["marginal_observation_weighted"] = max(
                maxima["marginal_observation_weighted"],
                marginal_observation_weighted,
            )

            lifted_action, lifted_action_weighted, _, _ = matrix_certificate(
                records, stage, True, "lifted_action"
            )
            lifted_observation, lifted_observation_weighted, _, _ = (
                matrix_certificate(records, stage, True, "lifted_observation")
            )
            maxima["lifted_action_future"] = max(
                maxima["lifted_action_future"], lifted_action
            )
            maxima["lifted_observation_future"] = max(
                maxima["lifted_observation_future"], lifted_observation
            )
            maxima["lifted_action_weighted"] = max(
                maxima["lifted_action_weighted"], lifted_action_weighted
            )
            maxima["lifted_observation_weighted"] = max(
                maxima["lifted_observation_weighted"],
                lifted_observation_weighted,
            )

            if stage >= 2:
                exponential_scale = F(4) ** (horizon - stage)
                # G=(O_h,...,O_H) is not the product-POMDP observation
                # sequence because it omits current public memory.
                # Forming its columns across both memories confirms why the
                # fixed-memory diagnostic below cannot be used as a product
                # revealing coefficient: the operator is singular.
                omitted_columns, omitted_weights = future_columns(
                    records, stage, True, "original_observation"
                )
                omitted_gram = gram_from_columns(omitted_columns)
                omitted_weighted = gram_from_columns(
                    omitted_columns, weights=omitted_weights
                )
                hidden_columns = {
                    state: column
                    for state, column in omitted_columns.items()
                    if state[0][0] == "H"
                }
                hidden_gram = gram_from_columns(hidden_columns)
                full_rank = matrix_rank(omitted_gram)
                weighted_rank = matrix_rank(omitted_weighted)
                hidden_rank = matrix_rank(hidden_gram)
                assert full_rank < len(omitted_columns)
                assert weighted_rank == full_rank
                assert hidden_rank < len(hidden_columns)
                omitted_memory_ranks.add(
                    (horizon - stage, full_rank, hidden_rank)
                )

                # Current lifted memory makes the full product Gram block
                # diagonal.  Recompute each block directly as a guard against
                # accidentally conflating O-only and (O,M)-only operators.
                per_memory_action = []
                per_memory_original_observation = []
                per_memory_lifted_observation = []
                for memory in BITS:
                    action_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "original_action",
                        fixed_memory=memory,
                    )
                    original_observation_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "original_observation",
                        fixed_memory=memory,
                    )
                    lifted_observation_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "lifted_observation",
                        fixed_memory=memory,
                    )
                    per_memory_action.append(action_value)
                    per_memory_original_observation.append(
                        original_observation_value
                    )
                    per_memory_lifted_observation.append(lifted_observation_value)
                assert max(per_memory_action) == lifted_action
                assert set(per_memory_action) == {exponential_scale}
                expected_original_observation = (
                    F(4) ** (horizon - stage + 1) - F(16, 25)
                )
                assert set(per_memory_original_observation) == {
                    expected_original_observation
                }
                expected_lifted_observation = (
                    F(1547, 480) * exponential_scale
                )
                assert set(per_memory_lifted_observation) == {
                    expected_lifted_observation
                }
                product_action_ratios.add(lifted_action / exponential_scale)
                product_original_observation_ratios.update(
                    value / exponential_scale
                    for value in per_memory_original_observation
                )
                fixed_memory_original_observation_values.add(
                    (horizon - stage, expected_original_observation)
                )
                product_lifted_observation_ratios.update(
                    value / exponential_scale
                    for value in per_memory_lifted_observation
                )

    # Fixed marginal bounds from the four-action construction remain useful
    # exact falsification thresholds for the action-aliased refinement.
    assert maxima["marginal_history_inverse1"] <= F(400, 3)
    assert maxima["lifted_history_inverse1"] <= F(3520, 9) < 400
    assert maxima["marginal_observation_future"] <= F(15625, 64)
    assert maxima["marginal_action_future"] <= F(15625, 64)
    assert maxima["marginal_observation_weighted"] < 800
    assert maxima["marginal_action_weighted"] < 800

    return {
        "H": horizon,
        "latent_records": tuple(len(trees[model]) for model in (0, 1)),
        "complete_latent_leaves": tuple(
            complete_leaf_counts[model] for model in (0, 1)
        ),
        "observable_atoms": tuple(len(laws[model]) for model in (0, 1)),
        "C_A": F(32),
        "target_values": values,
        "rare_probability": q,
        "TV_over_q": tv / q,
        "KL_prime_signature_over_q": {
            prime: coefficient / q
            for prime, coefficient in sorted(kl_signature.items())
        },
        "maxima": dict(sorted(maxima.items())),
        "product_action_over_4power": tuple(sorted(product_action_ratios)),
        "product_original_O_over_4power": tuple(
            sorted(product_original_observation_ratios)
        ),
        "C_G_given_M_values": tuple(
            sorted(fixed_memory_original_observation_values)
        ),
        "product_lifted_O_over_4power": tuple(
            sorted(product_lifted_observation_ratios)
        ),
        "omitted_current_M_ranks": tuple(sorted(omitted_memory_ranks)),
    }


def print_result(result):
    print(
        "H={H} records={records} complete_leaves={leaves} atoms={atoms} "
        "C_A={ca} J={values} q={q} TV/q={tv} KL/q={kl}".format(
            H=result["H"],
            records=result["latent_records"],
            leaves=result["complete_latent_leaves"],
            atoms=result["observable_atoms"],
            ca=result["C_A"],
            values=result["target_values"],
            q=result["rare_probability"],
            tv=result["TV_over_q"],
            kl=result["KL_prime_signature_over_q"],
        ),
        flush=True,
    )
    print(
        "  memory-omitted G=(O,...) ranks (suffix_distance, full8, hidden4)="
        f"{result['omitted_current_M_ranks']}",
        flush=True,
    )
    print(
        "  maxima="
        + ", ".join(
            f"{name}:{value}" for name, value in result["maxima"].items()
        ),
        flush=True,
    )
    print(
        "  product coefficients: C_F_lifted/4^L={action}; "
        "C_G_given_M[L]={given_m} (=4^(L+1)-16/25); "
        "C_G_lifted_OM/4^L={lifted}".format(
            action=result["product_action_over_4power"],
            given_m=result["C_G_given_M_values"],
            lifted=result["product_lifted_O_over_4power"],
        ),
        flush=True,
    )


if __name__ == "__main__":
    for checked_horizon in (3, 4, 5):
        print_result(audit(checked_horizon))
    print(
        "PASS: exact exhaustive H=3,4,5 product-memory falsification audit; "
        "this finite-H PASS is not an arbitrary-H theorem proof",
        flush=True,
    )


==> anc/verification/README.md <==
# Finite-instance verification

This directory contains exact finite-horizon checks for the common known
revealing-operator construction, pre-overwrite readout, and history-conditioned
value calibration.
The programs use Python's standard library and fractions.Fraction.
They require Python 3.9 or later and no third-party packages. The recorded
common-operator and readout runs use Python 3.12.14; the value-calibration and
short-probe runs use Python 3.12.13.

These checks reconstruct the stated finite instances. They do not replace
the analytic proofs for arbitrary horizons, and the readout enumeration
does not establish optimality over all adaptive policies.

## Files and computational methods

- code/verify_common_operator_dp.py adapts the forward-belief,
  backward-suffix, and matrix routines in
  reference/verify_product_memory_dp.py.
  It installs the common-operator model's kernels explicitly. It compares
  the complete observation-only suffix columns, including the initial
  column, entry by entry between models. It also checks state–memory
  distributions, history Grams, revealing bounds, weighted-Gram identities,
  target values, and action probabilities.
  Its KL calculation uses an exact likelihood-ratio-preserving reduction
  indexed by the first command, writer, and surviving bit. This calculation
  is not a separate enumeration of full histories.

- code/verify_common_operator_exhaustive.py adapts the trajectory and
  matrix routines in reference/verify_product_memory_exhaustive.py.
  It enumerates latent trajectories, projects them to full observable laws,
  and reconstructs matrices from those masses. The full law includes the
  terminal action and deterministic rewards. Public memory is recoverable
  from the action sequence.
  This program does not import the DP checker, and the DP checker does not
  import this program.

- code/verify_readout.py is self-contained.
  With --family four, it checks the four-action continuous
  family used for the readout theorem. It retains every public token and the
  current latent state while aggregating obsolete latent histories.
  The resulting full law is compared with a separately coded likelihood
  score and a pre-read scheduling recursion. Checks include the affine
  likelihood, score bounds, means, second moments, parameter-independent
  costs, natural terminal information, and the subtraction of overlapping
  readout information.

- code/verify_early_readout_dominance.py reuses the preceding program's
  full-log enumeration engine for the four-action continuum. It is not
  an independent implementation of the physical POMDP. It aggregates each
  log into exact/noisy/erased branches, constructs a reverse kernel solely
  from the center conditional law, and reconstructs endpoint logs atom by
  atom. It then moves each rule's per-label read probabilities to step 2,
  thins the noisy branch, and reconstructs the original experiment.
  It checks complete terminal actions, survival-branch read resampling,
  zero-probability branches, and expected cost at every tested parameter.

- code/verify_scalar_value_calibration.py is self-contained and implements
  the eight-action kernels directly. It retains first-action labels in the
  forward occupancy and propagates the conditional suffix experiment indexed
  by the all-preserve event and terminal bit. It checks the proposed scalar
  functions' first and second moments, the global moment upper bound, and the
  quadratic and averaging calculations used for the cost lower bound.
  It also checks the separate two-step example with scalar calibration but no
  full-state calibration. The lower-bound check verifies its algebra; it does
  not optimize over all measurable functions.

- code/verify_short_probe_example.py is self-contained. It enumerates observed
  histories under a logger whose propensity depends on the full history,
  with two different unknown reset kernels. At hidden layers it checks the
  inverse-probability-weighted one-hot decoder conditional on each reachable
  history and state, its second moment, and history-Gram spectral lower bounds.
  Projecting this decoder onto a candidate continuation value gives the scalar
  function used in Appendix M.

The common-operator programs also check auxiliary lifted-history matrices
and suffix quantities; the exhaustive program additionally checks
survival-decoder calibration and second moments. These are additional
finite-instance checks.

The two files under reference/ are the separate DP and exhaustive engines
for the public-memory product construction. The entry-point programs
replace their model kernels with those of the common-operator construction;
the reference engines' default seed table is not used for that run.
The readout program defaults to the four-action family at horizons 3, 4, 5.
The DP report records the packaged reference engine's relative path and
SHA-256 hash.

## Reproduce the recorded runs

Run these commands from this directory:

    python3 -B code/verify_common_operator_dp.py --max-horizon 9 > outputs/common_operator_dp.txt 2>&1
    python3 -B code/verify_common_operator_exhaustive.py --horizons 3 4 5 > outputs/common_operator_exhaustive.txt 2>&1
    python3 -B code/verify_readout.py --family four --horizons 3 4 5 > outputs/readout.txt 2>&1
    python3 -B code/verify_early_readout_dominance.py --horizons 3 4 5 > outputs/early_readout_dominance.txt 2>&1
    python3 -B code/verify_scalar_value_calibration.py > outputs/scalar_value_calibration.txt 2>&1
    python3 -B code/verify_short_probe_example.py > outputs/short_probe_example.txt 2>&1

The -B option prevents Python bytecode-cache files. The DP run also writes
outputs/common_operator_dp_report.json, including exact rational results
and relative-path provenance.

The exhaustive run at horizon 5 takes substantially longer than the smaller
instances. It rebuilds the matrices from enumerated trajectory masses rather
than substituting the displayed closed forms.

## Ranges and notation

The DP run covers horizons 3 through 9. The exhaustive common-operator run
covers horizons 3, 4, and 5.

The readout run covers horizons 3, 4, and 5; reliabilities 0, 1/2, and 1; and
three rules: reading at the first eligible step, reading at the last eligible
step, and reading at the first eligible history with memory 1.
Each case checks the center and both endpoints of the continuous parameter
interval. Every rule reads at most once before the first reset, uses
independent measurement noise, and leaves the original full trajectory
running unchanged.

The early-readout dominance run uses the same horizons, reliabilities, and
parameter endpoints/center. Its five rules are early, late, memory-one,
a per-label asymmetric randomized mixture, and never-read. It checks
parameter-independent reconstruction of each full law, not just an ordering
of Fisher information. Arbitrary-horizon dominance and adaptive expected
budgets are established analytically, not inferred from this enumeration.

In the readout program, kappa denotes the reliability written as xi in the
manuscript, G denotes the center information, and delta denotes theta - 1/20.
The command-line family identifier four selects this four-action
family and is the default. The program also supports the distinct eight-action family through
--family eight; that option is not used in the recorded readout run.

The scalar value-calibration run covers horizons 3 through 9 in both models,
with 560 conditional state/memory moment cases in total. Its two-step example
checks 32 model/history/state cases and the exact history-Gram eigenvalues.
The short-probe run covers two models at horizons 3, 5, 7, and 9. The notation
C_hist includes history coverage at the terminal cut, as in the positive
theorem. The value-calibration condition is sufficient for finite-class OPE;
the checks do not assert its necessity for arbitrary models.

Probabilities and matrix calculations are exact rational arithmetic.
The common-operator KL is represented exactly by coefficients of logarithms
of primes. Decimal renderings of coefficients and elapsed times are for
display only.

## Recorded outcome

All six recorded commands completed with exit status 0.
The DP check passed at every horizon from 3 through 9, and the exhaustive
check passed at horizons 3, 4, and 5.
The four-action readout run passed 27 cases, 262,416 full-log atom
likelihood checks, 81 parameter-specific moment and cost checks, and
18 strict checks that adding readout information without subtracting
natural-readout overlap would overcount information.
The early-readout dominance run passed 45 rule/channel/horizon cases,
135 parameter-specific dominance and cost checks, and 933,807 atom comparisons
with maximum absolute error exactly zero.
The scalar value-calibration run passed all 560 conditional moment cases and
the two-step example. At every tested horizon, the displayed cost upper and
lower bounds differ by exactly 27/256. All eight short-probe instances passed
the conditional decoder checks and the history-coverage bound C_hist <= 256.


==> anc/verification/code/verify_common_operator_dp.py <==
#!/usr/bin/env python3
"""Exact DP audit of the common-observation-operator construction.

This script adapts the generic forward-belief, backward-suffix, matrix, and
product-future routines in ../reference/verify_product_memory_dp.py.  That
source is loaded below and its relative path/hash is printed.  No
exhaustive validator is imported, and no output from one is used.

The checks reconstruct the complete O-only suffix columns, including the
singleton h=1 column, and compare them entry by entry across the two models.
They also compare the state-memory joint laws and both history Grams.

The KL check is implemented here as a separate forward
distribution recursion retaining the initial (command, writer) pair.  It is
an exact likelihood-ratio-preserving bin calculation, NOT an independent
enumeration of complete observable histories.  Its justification uses the
common-reset experiment: erased trajectories have LR=1, and surviving fine
trajectories with the same seed pair and terminal bit have the same LR.

All discrete probabilities/matrices and log-prime KL coefficients use
fractions.Fraction.  H=3,...,9 checks are finite-instance falsification tests,
not a proof of any arbitrary-H assertion.
"""

import argparse
from collections import defaultdict
from fractions import Fraction as Q
import hashlib
import importlib.util
import json
from pathlib import Path
import sys
import time


sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parents[1]
REFERENCE = ROOT / "reference" / "verify_product_memory_dp.py"
spec = importlib.util.spec_from_file_location("common_operator_reference_dp", REFERENCE)
ref = importlib.util.module_from_spec(spec)
spec.loader.exec_module(ref)

THETA = {0: -Q(1, 4), 1: Q(1, 4)}
OBSERVATION_BOUND = Q(765625, 576)
WEIGHTED_BOUND = OBSERVATION_BOUND


def seed_probability(model, command, written):
    return Q(1, 2) + Q(2 * written - 1, 8) + THETA[model] * (2 * command - 1)


def behavior_probability(memory, action):
    kind, command, written = action
    if memory == -1 and kind == "c":
        return Q(1, 16)
    if memory == -1:
        base, alias_reference = Q(3, 8), command
    elif kind == "c":
        base, alias_reference = Q(1, 8), memory
    else:
        base = Q(1, 2) if command == memory else Q(1, 4)
        alias_reference = command
    alias = Q(3, 4) if written == alias_reference else Q(1, 4)
    return base * alias


def transition_law(model, stage, state, action):
    kind, command, written = action
    if kind == "r":
        probability_one = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - probability_one, ("R", 1): probability_one}
    if stage == 1:
        probability_one = seed_probability(model, command, written)
        return {("H", 0): 1 - probability_one, ("H", 1): probability_one}
    return {("H", ref.state_bit(state)): Q(1)}


def target_probability(stage, horizon, action):
    if stage == horizon:
        return Q(1, len(ref.ACTIONS))
    return Q(1, 2) if action[0] == "c" and action[1] == 1 else Q(0)


# The reference functions resolve these kernels in their own module globals.
# The reference module provides the generic recursion and matrix routines.
ref.behavior_probability = behavior_probability
ref.transition_law = transition_law
ref.target_probability = target_probability


def joint_from_belief_cells(cells, stage):
    joint = defaultdict(Q)
    for (memory, belief), mass in cells.items():
        for index, state in enumerate(ref.physical_states(stage)):
            joint[state, memory] += mass * belief[index]
    return {key: mass for key, mass in joint.items() if mass}


def binary_blocks_have_spectral_floor(matrix, floor):
    """Exact non-strict PSD test for the known disjoint two-state blocks."""
    if len(matrix) == 1:
        return matrix[0][0] >= floor
    assert len(matrix) % 2 == 0
    assert all(matrix[i][j] == 0 for i in range(len(matrix)) for j in range(len(matrix)) if i // 2 != j // 2)
    for first in range(0, len(matrix), 2):
        a = matrix[first][first] - floor
        d = matrix[first + 1][first + 1] - floor
        b = matrix[first][first + 1]
        assert b == matrix[first + 1][first]
        if a < 0 or d < 0 or a * d - b * b < 0:
            return False
    return True


def forward_state_memory(model, horizon):
    """Direct state-memory occupancy DP, separate from the belief-cell filter."""
    by_stage = {1: {("S", -1): Q(1)}}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory), mass in by_stage[stage].items():
            for action in ref.ACTIONS:
                for next_state, transition_mass in transition_law(model, stage, state, action).items():
                    following[next_state, ref.next_memory(action)] += (
                        mass * behavior_probability(memory, action) * transition_mass
                    )
        assert sum(following.values()) == 1
        by_stage[stage + 1] = {key: mass for key, mass in following.items() if mass}
    return by_stage


def observation_columns(model, horizon, stage, cells, suffix):
    if stage == 1:
        # Do not replace this column by a scalar Gram certificate: the WHOLE
        # initial observation sequence law is part of the common-U assertion.
        return {"S": suffix(1, "S", -1)}
    weights, _ = ref.state_memory_conditionals(cells, stage)
    return ref.mix_memory_columns(ref.physical_states(stage), weights, suffix, stage)


def complete_seed_bins(model, horizon):
    """Forward LR-preserving bins; retains both coordinates of the seed action."""
    cells = {("S", -1, False, None): Q(1)}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory, erased, seed), mass in cells.items():
            for action in ref.ACTIONS:
                reset = action[0] == "r"
                next_seed = action[1:] if stage == 1 and not reset else seed
                for next_state, transition_mass in transition_law(model, stage, state, action).items():
                    following[next_state, ref.next_memory(action), erased or reset, next_seed] += (
                        mass * behavior_probability(memory, action) * transition_mass
                    )
        assert sum(following.values()) == 1
        cells = dict(following)
    law = defaultdict(Q)
    for (state, memory, erased, seed), mass in cells.items():
        bit = ref.state_bit(state)
        for action in ref.ACTIONS:
            key = ("erased", bit, action, bit) if erased else ("survive", seed, bit, action, bit)
            law[key] += mass * behavior_probability(memory, action)
    assert sum(law.values()) == 1
    return dict(law)


def separation_audit(horizon):
    target_values = tuple(ref.target_value(model, horizon) for model in ref.MODELS)
    assert target_values == (Q(1, 4), Q(3, 4))
    laws = tuple(complete_seed_bins(model, horizon) for model in ref.MODELS)
    erased = {key for law in laws for key in law if key[0] == "erased"}
    assert all(laws[0].get(key, Q(0)) == laws[1].get(key, Q(0)) for key in erased)
    rare = Q(1, 4) ** (horizon - 1)
    assert all(sum(p for key, p in law.items() if key[0] == "survive") == rare for law in laws)
    tv, coefficients = ref.exact_tv_and_kl(*laws)
    assert tv == rare / 2
    expected = {3: -rare / 4, 5: rare / 4, 7: rare / 4}
    assert coefficients == expected, (coefficients, expected)
    return {"J": target_values, "rare": rare, "TV": tv, "KL_log_prime_coefficients": coefficients,
            "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"}


def audit(horizon):
    started = time.perf_counter()
    direct = [forward_state_memory(model, horizon) for model in ref.MODELS]
    assert direct[0] == direct[1], "state-memory occupancy laws differ"
    cells = [ref.forward_belief_cells(model, horizon) for model in ref.MODELS]
    suffix = [ref.make_observation_suffix_solver(model, horizon, lifted=False) for model in ref.MODELS]
    compact = ref.make_compact_lifted_product_solver(horizon)
    maxima = {name: Q(0) for name in (
        "history_inverse1", "lifted_history_inverse1", "observation_future_inverse1",
        "action_future_inverse1", "weighted_observation_inverse1", "weighted_action_inverse1")}
    entry_count, initial_atoms = 0, None
    h2_history, h2_product = None, None
    for stage in range(1, horizon):
        gram_pairs = [ref.history_grams(cells[model][stage], stage) for model in ref.MODELS]
        assert gram_pairs[0] == gram_pairs[1], ("history Gram mismatch", horizon, stage)
        assert cells[0][stage] == cells[1][stage], ("belief-cell distribution mismatch", horizon, stage)
        for model in ref.MODELS:
            assert joint_from_belief_cells(cells[model][stage], stage) == direct[model][stage]
        marginal_history, lifted_history = gram_pairs[0]
        assert ref.strictly_above_spectral_floor(marginal_history, Q(1, 26)), ("CH<26 failed", horizon, stage)
        assert binary_blocks_have_spectral_floor(marginal_history, Q(5, 128)), ("CH<=128/5 failed", horizon, stage)
        assert ref.strictly_above_spectral_floor(lifted_history, Q(1, 400)), ("lifted CH<400 failed", horizon, stage)
        assert ref.strictly_above_spectral_floor(lifted_history, Q(1, 70)), ("lifted CH<70 failed", horizon, stage)
        if stage >= 3:
            assert binary_blocks_have_spectral_floor(lifted_history, Q(9, 400)), ("later lifted floor failed", horizon, stage)
        maxima["history_inverse1"] = max(maxima["history_inverse1"], ref.inverse_one_norm(marginal_history))
        maxima["lifted_history_inverse1"] = max(maxima["lifted_history_inverse1"], ref.inverse_one_norm(lifted_history))
        columns = [observation_columns(model, horizon, stage, cells[model][stage], suffix[model])
                   for model in ref.MODELS]
        assert columns[0] == columns[1], ("full Uobs entry mismatch", horizon, stage)
        entry_count += sum(len(law) for law in columns[0].values())
        if stage == 1:
            initial_atoms = len(columns[0]["S"])
        gram = ref.future_gram(columns[0])
        if stage == 1:
            physical_prior = {"S": Q(1)}
        else:
            physical_prior = ref.state_memory_conditionals(cells[0][stage], stage)[1]
            assert physical_prior == {("H", 0): Q(1, 8), ("H", 1): Q(1, 8), ("R", 0): Q(3, 8), ("R", 1): Q(3, 8)}
        assert ref.future_gram(columns[0], physical_prior) == gram, ("weighted/unweighted Uobs Gram mismatch", horizon, stage)
        assert ref.matrix_rank(gram) == len(columns[0])
        obs_norm = ref.inverse_one_norm(gram)
        assert obs_norm <= OBSERVATION_BOUND, ("CFobs bound failed", horizon, stage, obs_norm)
        maxima["observation_future_inverse1"] = max(maxima["observation_future_inverse1"], obs_norm)
        marginal = ref.marginal_future_audit(0, horizon, stage, cells[0][stage], suffix[0])
        assert marginal["observation_norm"] == obs_norm
        maxima["action_future_inverse1"] = max(maxima["action_future_inverse1"], marginal["action_norm"])
        maxima["weighted_observation_inverse1"] = max(maxima["weighted_observation_inverse1"], marginal["weighted_observation_norm"])
        maxima["weighted_action_inverse1"] = max(maxima["weighted_action_inverse1"], marginal["weighted_action_norm"])
        if stage >= 2:
            weights0, masses0 = ref.state_memory_conditionals(cells[0][stage], stage)
            weights1, masses1 = ref.state_memory_conditionals(cells[1][stage], stage)
            assert weights0 == weights1 and masses0 == masses1
            action_columns = {state: ref.action_visible_column(horizon, stage, state, weights0[state])
                              for state in ref.physical_states(stage)}
            assert ref.future_gram(action_columns, physical_prior) == ref.future_gram(action_columns)
            product = ref.product_future_audit(0, horizon, stage, suffix[0], compact)
            if stage == 2:
                h2_history, h2_product = marginal_history, product
                assert [row[:2] for row in marginal_history[:2]] == [[Q(21, 256), Q(11, 256)], [Q(11, 256), Q(21, 256)]]
                assert [row[:2] for row in lifted_history[:2]] == [[Q(29, 512), Q(11, 512)], [Q(11, 512), Q(13, 512)]]
                assert [row[4:6] for row in lifted_history[4:6]] == [[Q(13, 512), Q(11, 512)], [Q(11, 512), Q(29, 512)]]
                for offset in (2, 6):
                    reset_block = [row[offset:offset + 2] for row in lifted_history[offset:offset + 2]]
                    assert binary_blocks_have_spectral_floor(reset_block, Q(9, 400))
                # The exact h=2 hidden eigenvalue is (21-sqrt(185))/512.
                # This determinant sign places it below the common 9/400
                # floor for every other block/cut, proving the finite-H max.
                assert ((Q(29, 512) - Q(9, 400)) * (Q(13, 512) - Q(9, 400))
                        - Q(11, 512) ** 2) < 0
    assert maxima["action_future_inverse1"] <= OBSERVATION_BOUND
    assert maxima["weighted_observation_inverse1"] < WEIGHTED_BOUND
    assert maxima["weighted_action_inverse1"] < WEIGHTED_BOUND
    report = {"H": horizon, "seconds": round(time.perf_counter() - started, 3),
              "CA": 32, "CH_spectral_lt_26": True, "lifted_CH_spectral_lt_400": True,
              "CH_exact": Q(128, 5), "lifted_CH_exact": "512/(21-sqrt(185))",
              "lifted_CH_spectral_lt_70": True, "later_lifted_history_floor": Q(9, 400),
              "physical_priors_H0_H1_R0_R1": (Q(1, 8), Q(1, 8), Q(3, 8), Q(3, 8)),
              "weighted_and_unweighted_marginal_future_Grams_equal": True,
              "state_memory_joint_equal_all_layers_including_terminal": True,
              "history_Grams_equal": True, "full_Uobs_equal_all_preterminal_cuts": True,
              "initial_observation_law_atoms": initial_atoms, "compared_nonzero_Uobs_entries": entry_count,
              "maxima": maxima, "history_Gram_h2": h2_history, "product_at_h2": h2_product,
              "separation": separation_audit(horizon)}
    return report


def jsonable(value):
    if isinstance(value, Q):
        return str(value)
    if isinstance(value, dict):
        return {str(key): jsonable(item) for key, item in value.items()}
    if isinstance(value, (tuple, list)):
        return [jsonable(item) for item in value]
    return value


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--max-horizon", type=int, default=9)
    args = parser.parse_args()
    assert args.max_horizon >= 3
    ref.check_kernels()
    assert all(Q(0) < seed_probability(model, command, written) < 1
               for model in ref.MODELS for command in ref.BITS for written in ref.BITS)
    provenance = {"adapted_reference": str(REFERENCE.relative_to(ROOT)), "reference_sha256": hashlib.sha256(REFERENCE.read_bytes()).hexdigest(),
                  "python": sys.version, "independent_of_exhaustive_code": True,
                  "scope": "finite-H DP audit only; no arbitrary-H theorem proof"}
    print(json.dumps(provenance), flush=True)
    results = []
    for horizon in range(3, args.max_horizon + 1):
        result = audit(horizon)
        results.append(result)
        print("H=%d joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=%d h1_atoms=%d "
              "CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=%.9g CFaction=%.9g "
              "weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=%.3f PASS" % (
                  horizon, result["compared_nonzero_Uobs_entries"], result["initial_observation_law_atoms"],
                  float(result["maxima"]["observation_future_inverse1"]),
                  float(result["maxima"]["action_future_inverse1"]), result["seconds"]), flush=True)
    output = ROOT / "outputs" / "common_operator_dp_report.json"
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(jsonable({"provenance": provenance, "results": results}), indent=2) + "\n")
    print("PASS: exact common-Uobs/state-memory/history-Gram checks for H=3,...,%d; finite-H audit only" % args.max_horizon, flush=True)


if __name__ == "__main__":
    main()


==> anc/verification/code/verify_common_operator_exhaustive.py <==
#!/usr/bin/env python3
"""Exact finite-horizon audit of the common-observation-operator construction.

Uses the reference enumerator's generic trajectory and matrix routines,
with the construction's kernels explicitly installed below. It does not import the
DP checker. H=3,4,5 are falsification checks, not an arbitrary-horizon proof.
Full laws include all action labels, public memory, and the terminal action.
"""

import argparse
from collections import defaultdict
from fractions import Fraction as F
import importlib.util
from pathlib import Path
import sys


sys.dont_write_bytecode = True
REFERENCE = Path(__file__).resolve().parents[1] / "reference" / "verify_product_memory_exhaustive.py"
SPEC = importlib.util.spec_from_file_location("reference_exhaustive", REFERENCE)
BASE = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(BASE)


def behavior_action_probability(memory, action):
    kind, command, writer = action
    alias = BASE.alias_probability
    if memory == -1:
        return F(1, 16) if kind == "c" else F(3, 8) * alias(writer, command)
    if kind == "c":
        return F(1, 8) * alias(writer, memory)
    return (F(1, 2) if command == memory else F(1, 4)) * alias(writer, command)


def transition_distribution(model, stage, state, action):
    kind, command, writer = action
    if kind == "r":
        p = F(1, 10) if command == 0 else F(9, 10)
        return {"R0": 1 - p, "R1": p}
    if stage == 1:
        theta = model if isinstance(model, F) else (F(-1, 4) if model == 0 else F(1, 4))
        p = F(1, 2) + F(2 * writer - 1, 8) + theta * (2 * command - 1)
        assert F(1, 8) <= p <= F(7, 8)
        return {"H0": 1 - p, "H1": p}
    return {f"H{BASE.bit(state)}": F(1)}


BASE.behavior_action_probability = behavior_action_probability
BASE.transition_distribution = transition_distribution


def target_value(model, horizon):
    distribution = {("S", -1): F(1)}
    target_actions = (("c", 1, 0), ("c", 1, 1))
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (state, _memory), mass in distribution.items():
            for action in target_actions:
                for next_state, probability in transition_distribution(model, stage, state, action).items():
                    following[(next_state, action[2])] += mass * F(1, 2) * probability
        distribution = dict(following)
        assert sum(distribution.values()) == 1
    return sum(mass * BASE.bit(state) for (state, _memory), mass in distribution.items())


def state_memory_joint(records, stage):
    joint = defaultdict(F)
    for (states, memories, _observations, _actions), mass in records.items():
        joint[(states[stage - 1], memories[stage - 1])] += mass
    return dict(joint)


def audit_survival_decoder(records, horizon):
    """Check calibration conditional on the full past AND each latent state."""
    for stage in range(2, horizon + 1):
        r = F(1, 4) ** (horizon - stage)
        history_state_mass = defaultdict(F)
        survival_mass = defaultdict(F)
        second = F(0)
        for (states, _memories, observations, actions), mass in records.items():
            history = tuple(zip(observations[:stage - 1], actions[:stage - 1]))
            state = states[stage - 1]
            key = (history, state)
            history_state_mass[key] += mass
            survives = all(a[0] == "c" for a in actions[stage - 1:])
            if survives:
                # Previous command identifies current H/R type; terminal bit
                # identifies its bit only on the observable survival event.
                current_type = "H" if actions[stage - 2][0] == "c" else "R"
                assert state == current_type + observations[-1].split("_")[0]
                survival_mass[key] += mass
                second += mass / r ** 2
        assert all(survival_mass[key] == r * mass for key, mass in history_state_mass.items())
        assert second == 1 / r
    terminal_history = BASE.history_gram(records, horizon, product_state=False)
    assert BASE.minimum_eigenvalue_exceeds(terminal_history, F(1, 26))


def audit(horizon):
    assert horizon in (3, 4, 5)
    print(f"H={horizon}: enumerating complete latent trees", flush=True)
    trees = {model: BASE.enumerate_latent_trajectories(model, horizon) for model in (0, 1)}
    for records in trees.values():
        audit_survival_decoder(records, horizon)
    print("  shared survival decoder: full-history-and-state calibration and exact second moments checked, including terminal cut", flush=True)
    laws = {}
    for model in (0, 1):
        laws[model], leaves = BASE.complete_observable_law(trees[model], horizon)
        BASE.audit_complete_law_conventions(laws[model], horizon)
        print(f"  model={model}: preterminal leaves={len(trees[model])}, complete leaves={leaves}, public atoms={len(laws[model])}", flush=True)

    q = F(1, 4) ** (horizon - 1)
    tv, ratio_mass, kl_signature = BASE.exact_tv_and_kl_signature(laws[0], laws[1])
    assert tv == q / 2, tv
    assert kl_signature == {3: -q / 4, 5: q / 4, 7: q / 4}, kl_signature
    assert ratio_mass[F(1)] == 1 - q
    for key in laws[0]:
        _observations, actions, _rewards = key
        if any(action[0] == "r" for action in actions[:-1]):
            assert laws[0][key] == laws[1][key]
    for law in laws.values():
        assert sum(mass for (_o, actions, _r), mass in law.items()
                   if all(action[0] == "c" for action in actions[:-1])) == q
    assert (target_value(0, horizon), target_value(1, horizon)) == (F(1, 4), F(3, 4))
    assert min(behavior_action_probability(m, a) for m in (-1, 0, 1) for a in BASE.ACTIONS) == F(1, 32)
    print(f"  full-law TV={tv}; KL prime-log coefficients={dict(sorted(kl_signature.items()))}; J=(1/4,3/4); CA=32", flush=True)
    del laws

    maxima = defaultdict(F)
    for stage in range(1, horizon):
        joint0, joint1 = (state_memory_joint(trees[m], stage) for m in (0, 1))
        assert joint0 == joint1
        if stage >= 2:
            prior = {s: sum(p for (state, _m), p in joint0.items() if state == s) for s in BASE.states_at(stage)}
            assert prior == {"H0": F(1, 8), "H1": F(1, 8), "R0": F(3, 8), "R1": F(3, 8)}, prior
        history = [BASE.history_gram(trees[m], stage, product_state=False) for m in (0, 1)]
        lifted_history = [BASE.history_gram(trees[m], stage, product_state=True) for m in (0, 1)]
        assert history[0] == history[1]
        assert lifted_history[0] == lifted_history[1]
        assert BASE.minimum_eigenvalue_exceeds(history[0], F(1, 26))
        assert BASE.minimum_eigenvalue_exceeds(lifted_history[0], F(1, 70))
        if stage == 2:
            assert [row[:2] for row in history[0][:2]] == [[F(21, 256), F(11, 256)], [F(11, 256), F(21, 256)]]
            assert [row[:2] for row in lifted_history[0][:2]] == [[F(29, 512), F(11, 512)], [F(11, 512), F(13, 512)]]
        columns = [BASE.future_columns(trees[m], stage, False, "original_observation") for m in (0, 1)]
        assert columns[0] == columns[1], (horizon, stage, "observation operator differs")
        action_columns = [BASE.future_columns(trees[m], stage, False, "original_action") for m in (0, 1)]
        if stage == 1:
            assert action_columns[0] != action_columns[1], "Full initial action-observation laws must differ"
        else:
            assert action_columns[0] == action_columns[1]

        for model in (0, 1):
            inv, weighted_inv, gram, weighted_gram = BASE.matrix_certificate(trees[model], stage, False, "original_observation")
            assert gram == weighted_gram, (horizon, stage, "balanced-block identity")
            assert inv == weighted_inv <= F(765625, 576)
            maxima["CFobs"] = max(maxima["CFobs"], inv)
            if model == 0:
                print(f"  h={stage}: common Uobs/history/joint; CFobs=CFp={inv} (~{float(inv):.8f})", flush=True)
            if stage == 1:
                continue
            length = horizon - stage
            lifted_action, _, _, _ = BASE.matrix_certificate(trees[model], stage, True, "lifted_action")
            lifted_observation, _, _, _ = BASE.matrix_certificate(trees[model], stage, True, "lifted_observation")
            assert lifted_action == 4 ** length
            assert lifted_observation == F(1547, 480) * 4 ** length
            for memory in (0, 1):
                fixed, _, _, _ = BASE.matrix_certificate(trees[model], stage, True, "original_observation", fixed_memory=memory)
                assert fixed == 4 ** (length + 1) - F(16, 25)
            omitted_columns, _ = BASE.future_columns(trees[model], stage, True, "original_observation")
            assert BASE.matrix_rank(BASE.gram_from_columns(omitted_columns)) < 8
    print(f"PASS H={horizon}; max CFobs={maxima['CFobs']} (~{float(maxima['CFobs']):.8f}); CH<26; lifted CH<70", flush=True)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--horizons", type=int, nargs="+", default=[3, 4, 5])
    args = parser.parse_args()
    for horizon in args.horizons:
        audit(horizon)


==> anc/verification/code/verify_early_readout_dominance.py <==
#!/usr/bin/env python3
"""Exact finite-instance checks of early-readout experiment dominance.

Uses verify_readout.full_logged_law; this is not an independent
implementation of the physical POMDP. Only its four-action family is used.
The full records contain all observations, actions INCLUDING terminal A_H, and
read flags/outcomes; public memory and rewards are deterministic functions of
those records. A never-read law is obtained by marginalizing the read from an
early-read law, permissible because reads do not affect the original process.

The checks aggregate these full laws into exact/noisy/erased experiments, build
the reverse kernel using ONLY the center conditional law, and reconstruct the
endpoint full laws atom by atom. They then move reads to step 2 with separate
probabilities for each first-preserve label K, thin only noisy branches, and
use the same reverse kernel to reconstruct every original full record.

All probability arithmetic uses Fraction. These finite checks support the
analytic proof; they establish neither arbitrary-horizon correctness nor a
claim of pathwise budget preservation or symmetric-rule universal dominance.
"""

import argparse
from collections import defaultdict
from fractions import Fraction as F

from verify_readout import family_actions, full_logged_law


FAMILY = "four"
CENTER = F(1, 20)
DEFAULT_THETAS = (F(0), CENTER, F(1, 10))
POLICIES = ("early", "late", "memory_one", "k_asymmetric", "never")
COUNTS = defaultdict(int)
MAX_ERROR = F(0)


def read_count(record):
    return sum(flag for flag, _outcome in record[2])


def canonical(record):
    observations, actions, readout_tokens = record
    first = actions[0]
    if first[0] == "r":
        assert not read_count(record)
        return first, "reset", None
    if all(action[0] == "c" for action in actions[:-1]):
        return first, "exact", observations[-1]
    reads = [outcome for flag, outcome in readout_tokens if flag]
    return (first, "noisy", reads[0]) if reads else (first, "erased", None)


def aggregate(law):
    reduced = defaultdict(F)
    for record, mass in law.items():
        reduced[canonical(record)] += mass
    assert sum(reduced.values()) == 1
    return dict(reduced)


def erase_read(law):
    never = defaultdict(F)
    for (observations, actions, readout_tokens), mass in law.items():
        never[observations, actions, ((0, None),) * len(readout_tokens)] += mass
    assert sum(never.values()) == 1
    return dict(never)


def mix_by_k(base_laws, weights):
    """Mix causal rules at the first preserve action, keeping its label."""
    assert all(sum(weights[k].values()) == 1 for k in (0, 1))
    assert all(weight >= 0 for by_name in weights for weight in by_name.values())
    mixed = defaultdict(F)
    for record, mass in base_laws["never"].items():
        if record[1][0][0] == "r":
            mixed[record] += mass
    for name in set(weights[0]) | set(weights[1]):
        for record, mass in base_laws[name].items():
            kind, k = record[1][0]
            if kind == "c":
                weight = weights[k].get(name, F(0))
                if weight:
                    mixed[record] += weight * mass
    assert sum(mixed.values()) == 1
    return dict(mixed)


def compare_laws(actual, expected, context):
    global MAX_ERROR
    error = F(0)
    for atom in actual.keys() | expected.keys():
        error = max(error, abs(actual.get(atom, F(0)) - expected.get(atom, F(0))))
        COUNTS["atom_comparisons"] += 1
    MAX_ERROR = max(MAX_ERROR, error)
    assert error == 0, (context, error)
    COUNTS["law_comparisons"] += 1


def inspect_full_law(law, horizon):
    """Check record completeness, timing, and terminal-action conditionals."""
    prefix_masses = defaultdict(F)
    for record, mass in law.items():
        observations, actions, readout_tokens = record
        assert mass > 0
        assert len(observations) == len(actions) == len(readout_tokens) == horizon
        assert observations[0] == "start" and observations[-1] in (0, 1)
        assert readout_tokens[0] == readout_tokens[-1] == (0, None)
        assert read_count(record) <= 1
        for step, (flag, outcome) in enumerate(readout_tokens, start=1):
            if flag:
                assert 2 <= step < horizon and outcome in (0, 1)
                assert observations[step - 1] == "blank"
                assert all(action[0] == "c" for action in actions[:step - 1])
        prefix_masses[observations, actions[:-1], readout_tokens] += mass
    for (observations, prefix_actions, readout_tokens), mass in prefix_masses.items():
        for terminal_action in family_actions(FAMILY):
            record = observations, prefix_actions + (terminal_action,), readout_tokens
            assert law.get(record, F(0)) == mass / 4
            COUNTS["terminal_action_atom_checks"] += 1
    assert sum(law.values()) == 1


def branch_statistics(law, reduced):
    roots, read_masses = defaultdict(F), defaultdict(F)
    read_times = (defaultdict(F), defaultdict(F))
    for record, mass in law.items():
        first = record[1][0]
        roots[first] += mass
        if first[0] == "c":
            k = first[1]
            read_masses[k] += mass * read_count(record)
            for step, (flag, _outcome) in enumerate(record[2], start=1):
                if flag:
                    read_times[k][step] += mass / F(1, 8)
    assert roots[("c", 0)] == roots[("c", 1)] == F(1, 8)
    assert roots[("r", 0)] == roots[("r", 1)] == F(3, 8)
    r = tuple(read_masses[k] / F(1, 8) for k in (0, 1))
    t = tuple(sum(reduced.get((("c", k), "noisy", y), F(0))
                  for y in (0, 1)) / F(1, 8) for k in (0, 1))
    e = tuple(sum(reduced.get((("c", k), "exact", bit), F(0))
                  for bit in (0, 1)) / F(1, 8) for k in (0, 1))
    return r, t, e, read_times


def reverse_at_center(center_law, center_reduced):
    """Represent R_pi(record | canonical) using only the center full law."""
    reverse = {}
    normalization = defaultdict(F)
    for record, mass in center_law.items():
        atom = canonical(record)
        denominator = center_reduced[atom]
        assert denominator > 0
        reverse[record] = mass / denominator
        normalization[atom] += reverse[record]
    assert all(total == 1 for total in normalization.values())
    return reverse


def reconstruct(reduced, reverse, center_reduced):
    # Missing center branches have no reverse support and must stay mass zero.
    assert all(not mass or center_reduced.get(atom, F(0)) > 0
               for atom, mass in reduced.items())
    result = {record: conditional * reduced.get(canonical(record), F(0))
              for record, conditional in reverse.items()}
    assert sum(result.values()) == 1
    return {record: mass for record, mass in result.items() if mass}


def check_survival_resimulation(center_law, center_reduced, reverse, reliability):
    """On exact branches the reverse kernel redraws Y conditional on known B."""
    read_on_exact = defaultdict(F)
    kernel_outcomes = defaultdict(F)
    for record, mass in center_law.items():
        first, branch, bit = canonical(record)
        if branch != "exact":
            continue
        k = first[1]
        read_on_exact[k] += mass * read_count(record)
        outcomes = [y for flag, y in record[2] if flag]
        outcome = outcomes[0] if outcomes else None
        kernel_outcomes[k, bit, outcome] += reverse[record]
    for k in (0, 1):
        exact_mass = sum(center_reduced[(("c", k), "exact", bit)] for bit in (0, 1))
        probability_read = read_on_exact[k] / exact_mass
        for bit in (0, 1):
            assert kernel_outcomes[k, bit, None] == 1 - probability_read
            for y in (0, 1):
                channel_probability = (1 + reliability * (1 if y == bit else -1)) / 2
                assert kernel_outcomes[k, bit, y] == probability_read * channel_probability
                COUNTS["survival_channel_resimulation_checks"] += 1


def thin_noisy(early_reduced, t, t_up):
    result = defaultdict(F)
    for atom, mass in early_reduced.items():
        first, branch, _value = atom
        if branch != "noisy":
            result[atom] += mass
            continue
        k = first[1]
        assert t_up[k] > 0  # A zero branch never calls this division.
        retention = t[k] / t_up[k]
        assert 0 <= retention <= 1
        result[atom] += mass * retention
        result[first, "erased", None] += mass * (1 - retention)
    for k in (0, 1):
        if t_up[k] == 0:
            assert t[k] == 0
            COUNTS["zero_noisy_branch_checks"] += 1
    assert sum(result.values()) == 1
    return {atom: mass for atom, mass in result.items() if mass}


def check_policy(horizon, reliability, name, bases_by_theta, thetas):
    original = {theta: bases_by_theta[theta][name] for theta in thetas}
    reduced = {theta: aggregate(law) for theta, law in original.items()}
    center_law, center_reduced = original[CENTER], reduced[CENTER]
    reverse = reverse_at_center(center_law, center_reduced)
    check_survival_resimulation(center_law, center_reduced, reverse, reliability)
    r, t, e, read_times = branch_statistics(center_law, center_reduced)
    expected_survival = F(1, 4) ** (horizon - 2)
    assert e == (expected_survival, expected_survival)
    t_up = tuple(probability * (1 - expected_survival) for probability in r)
    for k in (0, 1):
        assert 0 <= r[k] <= 1 and 0 <= t[k] <= t_up[k]
        assert t[k] == sum(mass * (1 - F(1, 4) ** (horizon - step))
                           for step, mass in read_times[k].items())
    early_weights = tuple({"early": r[k], "never": 1 - r[k]} for k in (0, 1))
    expected_cost = sum(r) / 8

    for theta in thetas:
        law = original[theta]
        inspect_full_law(law, horizon)
        r_theta, t_theta, e_theta, _times = branch_statistics(law, reduced[theta])
        assert (r_theta, t_theta, e_theta) == (r, t, e)
        center_reconstruction = reconstruct(reduced[theta], reverse, center_reduced)
        compare_laws(center_reconstruction, law, (name, theta, "center reverse kernel"))

        early_law = mix_by_k(bases_by_theta[theta], early_weights)
        inspect_full_law(early_law, horizon)
        early_reduced = aggregate(early_law)
        early_r, early_t, early_e, _times = branch_statistics(early_law, early_reduced)
        assert (early_r, early_t, early_e) == (r, t_up, e)
        for record in early_law:
            if read_count(record):
                assert record[2][1][0] == 1

        thinned = thin_noisy(early_reduced, t, t_up)
        compare_laws(thinned, reduced[theta], (name, theta, "canonical thinning"))
        dominated_reconstruction = reconstruct(thinned, reverse, center_reduced)
        compare_laws(dominated_reconstruction, law, (name, theta, "full-record dominance"))
        # Inspect the composed output itself, including every terminal action.
        inspect_full_law(dominated_reconstruction, horizon)
        original_cost = sum(mass * read_count(record) for record, mass in law.items())
        early_cost = sum(mass * read_count(record) for record, mass in early_law.items())
        reconstructed_cost = sum(mass * read_count(record)
                                 for record, mass in dominated_reconstruction.items())
        assert original_cost == early_cost == reconstructed_cost == expected_cost
        COUNTS["theta_cost_and_dominance_checks"] += 1
    COUNTS["policy_cases"] += 1
    print(f"PASS H={horizon}, xi={reliability}, policy={name}, atoms={len(center_law)}, "
          f"r_K={r}, noisy_K={t}->{t_up}, expected_cost={expected_cost}, max_error=0",
          flush=True)


def build_bases(horizon, reliability, thetas):
    bases = {}
    for theta in thetas:
        delta = theta - CENTER  # The reused engine's input is centered.
        by_name = {name: full_logged_law(delta, FAMILY, horizon, reliability, name)
                   for name in ("early", "late", "memory_one")}
        by_name["never"] = erase_read(by_name["early"])
        asymmetric_weights = (
            {"early": F(1, 6), "late": F(2, 3), "never": F(1, 6)},
            {"early": F(1, 2), "late": F(1, 4), "never": F(1, 4)},
        )
        by_name["k_asymmetric"] = mix_by_k(by_name, asymmetric_weights)
        bases[theta] = by_name
    return bases


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--horizons", type=int, nargs="+", default=[3, 4])
    parser.add_argument("--xis", type=F, nargs="+", default=[F(0), F(1, 2), F(1)])
    parser.add_argument("--thetas", type=F, nargs="+", default=list(DEFAULT_THETAS))
    args = parser.parse_args()
    assert all(horizon >= 3 for horizon in args.horizons)
    assert all(-1 <= reliability <= 1 for reliability in args.xis)
    assert all(0 <= theta <= F(1, 10) for theta in args.thetas)
    # Always retain the requested endpoint and center audit, even with extras.
    thetas = sorted(set(args.thetas) | set(DEFAULT_THETAS))
    print("Uses full_logged_law engine; four-action family; exact Fraction arithmetic", flush=True)
    print(f"theta={thetas}; full logs include terminal A_H; costs are expectations", flush=True)
    for horizon in args.horizons:
        for reliability in args.xis:
            print(f"Enumerating H={horizon}, xi={reliability} ...", flush=True)
            bases = build_bases(horizon, reliability, thetas)
            for name in POLICIES:
                check_policy(horizon, reliability, name, bases, thetas)
    print("ALL EARLY-READOUT DOMINANCE CHECKS PASSED", flush=True)
    print(f"Maximum absolute atom error: {MAX_ERROR}", flush=True)
    for name in sorted(COUNTS):
        print(f"  {name}: {COUNTS[name]}", flush=True)
    print("Finite validation only; no pathwise-cost or symmetric-universal-dominance claim.", flush=True)


if __name__ == "__main__":
    main()


==> anc/verification/code/verify_readout.py <==
#!/usr/bin/env python3
"""Full-joint Fraction verification of one non-destructive read in either fixed family.

Self-contained implementation: no other checker or solver is imported.
The joint-law engine handles one scheduled BSC read and aggregates only
obsolete hidden histories. It retains the current latent state and every public observation,
action, readout flag, and readout outcome, then explicitly includes terminal A_H.
Public memory and deterministic rewards are recoverable from this full record.

By default (--family four), the engine uses the manuscript's fixed
continuous family: four actions,
preserve retains public memory after stage one, and terminal actions are uniform.
The centered parameter is delta=theta-1/20 in [-1/20,1/20], with seed means
(1/4+delta,3/4+delta). The optional --family eight instead selects the
common-operator construction,
whose centered parameter is theta in [-1/4,1/4] and seed means are
3/8 or 5/8 plus theta times the first command sign.

The full joint calculation is compared with a separately coded compressed
likelihood factor and a seed-free two-memory scheduling recursion. Readouts happen
before A_h only while the ORIGINAL seed remains live. They neither refresh nor
alter the physical state; the original logger and terminal readout continue.
"""

import argparse
from collections import defaultdict
from fractions import Fraction as F
from itertools import product


FAMILIES = ("eight", "four")
SCHEDULES = ("early", "late", "memory_one")
COUNTS = defaultdict(int)


def family_actions(family):
    if family == "eight":
        return tuple(product(("c", "r"), (0, 1), (0, 1)))
    assert family == "four"
    return tuple(product(("c", "r"), (0, 1)))


def family_parameter_radius(family):
    return F(1, 4) if family == "eight" else F(1, 20)


def family_score_bound(family):
    return F(8, 3) if family == "eight" else F(4)


def writer_probability(writer, reference):
    return F(3, 4) if writer == reference else F(1, 4)


def logger_probability(family, stage, memory, action, terminal=False):
    if family == "four":
        kind, command = action
        if terminal:
            return F(1, 4)
        if kind == "c":
            return F(1, 8)
        if stage == 1:
            return F(3, 8)
        return F(1, 2) if command == memory else F(1, 4)
    kind, command, writer = action
    if stage == 1:
        return F(1, 16) if kind == "c" else F(3, 8) * writer_probability(writer, command)
    if kind == "c":
        return F(1, 8) * writer_probability(writer, memory)
    command_probability = F(1, 2) if command == memory else F(1, 4)
    return command_probability * writer_probability(writer, command)


def next_public_memory(family, stage, memory, action):
    if family == "eight":
        return action[2]
    kind, command = action
    return command if stage == 1 or kind == "r" else memory


def physical_transition(parameter, family, stage, state, action):
    kind, command = action[:2]
    if kind == "r":
        p = F(1, 10) if command == 0 else F(9, 10)
        return {("R", 0): 1 - p, ("R", 1): p}
    if stage == 1:
        if family == "eight":
            p = F(1, 2) + F(2 * action[2] - 1, 8) + parameter * (2 * command - 1)
        else:
            # p_theta,k = (1/5,7/10)_k + theta, recentered at 1/20.
            p = F(1, 4) + F(command, 2) + parameter
        return {("H", 0): 1 - p, ("H", 1): p}
    return {("H", state[1]): F(1)}


def ordinary_emission(stage, horizon, state):
    if stage == horizon:
        return {state[1]: F(1)}
    if state[0] == "H":
        return {"blank": F(1)}
    p = F(1, 10) if state[1] == 0 else F(9, 10)
    return {0: 1 - p, 1: p}


def wants_readout(schedule, stage, horizon, memory):
    assert 2 <= stage < horizon
    if schedule == "early":
        return stage == 2
    if schedule == "late":
        return stage == horizon - 1
    if schedule == "memory_one":
        return memory == 1  # First such live opportunity; possibly no readout.
    raise ValueError(schedule)


def full_logged_law(parameter, family, horizon, reliability, schedule):
    # Each frontier entry is (current state, memory, all ordinary observations,
    # all preterminal actions so far, readout tokens up through the current step).
    frontier = {(("S", -1), -1, ("start",), (), ((0, None),)): F(1)}
    family_action_set = family_actions(family)
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (state, memory, observations, actions, readout_tokens), mass in frontier.items():
            for action in family_action_set:
                action_probability = logger_probability(family, stage, memory, action)
                next_actions = actions + (action,)
                next_stage = stage + 1
                next_memory = next_public_memory(family, stage, memory, action)
                original_seed_live = all(a[0] == "c" for a in next_actions)
                readout_unused = not any(flag for flag, _y in readout_tokens)
                read_now = (
                    next_stage < horizon
                    and original_seed_live
                    and readout_unused
                    and wants_readout(schedule, next_stage, horizon, next_memory)
                )
                for next_state, transition_probability in physical_transition(parameter, family, stage, state, action).items():
                    if read_now:
                        assert next_state[0] == "H"
                        p_readout_one = F(1, 2) + reliability * (F(next_state[1]) - F(1, 2))
                        readout_kernel = {(1, 0): 1 - p_readout_one, (1, 1): p_readout_one}
                    else:
                        readout_kernel = {(0, None): F(1)}
                    for observation, observation_probability in ordinary_emission(next_stage, horizon, next_state).items():
                        for readout_token, readout_probability in readout_kernel.items():
                            if not readout_probability:
                                continue
                            key = (
                                next_state, next_memory,
                                observations + (observation,), next_actions,
                                readout_tokens + (readout_token,),
                            )
                            following[key] += (
                                mass * action_probability * transition_probability
                                * observation_probability * readout_probability
                            )
        frontier = dict(following)
        assert sum(frontier.values()) == 1

    law = defaultdict(F)
    for (_state, memory, observations, actions, readout_tokens), mass in frontier.items():
        for terminal_action in family_action_set:
            key = observations, actions + (terminal_action,), readout_tokens
            law[key] += mass * logger_probability(family, horizon, memory, terminal_action, terminal=True)
    assert sum(law.values()) == 1
    return dict(law)


def compressed_score(key, reliability, family):
    """Separate likelihood-factor derivation; does NOT use joint-law ratios."""
    observations, actions, readout_tokens = key
    first = actions[0]
    if first[0] == "r":
        assert not any(flag for flag, _y in readout_tokens)
        return F(0)
    if family == "eight":
        slope = 2 * first[1] - 1
        center = F(1, 2) + F(2 * first[2] - 1, 8)  # NOT 1/2.
        assert center in (F(3, 8), F(5, 8))
    else:
        slope = F(1)
        center = (F(1, 4), F(3, 4))[first[1]]
    if all(action[0] == "c" for action in actions[:-1]):
        # Terminal exact revelation subsumes any earlier noisy readout.
        terminal_bit = observations[-1]
        return slope * (terminal_bit - center) / (center * (1 - center))
    readouts = [y for flag, y in readout_tokens if flag]
    if not readouts:
        return F(0)
    assert len(readouts) == 1
    readout_mean = F(1, 2) + reliability * (center - F(1, 2))
    return slope * reliability * (readouts[0] - readout_mean) / (readout_mean * (1 - readout_mean))


def readout_occupancy_recursion(horizon, schedule, family):
    """Seed-free scheduling calculation with only the two public memories.

    First-preserve mass is 1/8 per memory in both families. Before the one readout,
    eight-action preserve writes m' with probability (1/4)*alias(m',m), whereas
    four-action preserve retains m with probability 1/4. Reset exits the
    live population. Upon readout, stop this recursion: no further readout is
    permitted. The real physical trajectory is NOT stopped by the readout.
    """
    live_unread = {0: F(1, 8), 1: F(1, 8)}
    occurrences = {h: F(0) for h in range(2, horizon)}
    for h in range(2, horizon):
        following = defaultdict(F)
        for memory, mass in live_unread.items():
            if wants_readout(schedule, h, horizon, memory):
                occurrences[h] += mass
            else:
                if family == "four":
                    following[memory] += mass * F(1, 4)
                else:
                    for writer in (0, 1):
                        following[writer] += mass * F(1, 4) * writer_probability(writer, memory)
        live_unread = dict(following)
    return occurrences


def audit_case(horizon, reliability, schedule, family):
    radius = family_parameter_radius(family)
    parameters = (-radius, F(0), radius)
    score_bound = family_score_bound(family)
    density_upper = 1 + radius * score_bound
    density_lower = 1 - radius * score_bound
    laws = {
        parameter: full_logged_law(parameter, family, horizon, reliability, schedule)
        for parameter in parameters
    }
    center_law = laws[F(0)]
    assert all(law.keys() == center_law.keys() for law in laws.values())
    q_h = F(1, 4) ** (horizon - 1)
    occurrences = readout_occupancy_recursion(horizon, schedule, family)
    survival_after = {h: F(1, 4) ** (horizon - h) for h in occurrences}
    if family == "eight":
        noisy_information = 64 * reliability ** 2 / (16 - reliability ** 2)
        baseline_information = F(64, 15) * q_h
    else:
        noisy_information = 16 * reliability ** 2 / (4 - reliability ** 2)
        baseline_information = F(16, 3) * q_h
    added_information = sum(
        mass * (1 - survival_after[h]) * noisy_information
        for h, mass in occurrences.items()
    )
    predicted_information = baseline_information + added_information
    expected_cost = sum(occurrences.values())
    overlap_mass = sum(mass * survival_after[h] for h, mass in occurrences.items())

    scores = {}
    center_mean = information = F(0)
    terminal_information = rescued_information = F(0)
    full_occurrences = {h: F(0) for h in occurrences}
    full_overlap = full_survival = F(0)
    for key, mass in center_law.items():
        observations, actions, readout_tokens = key
        assert len(observations) == len(actions) == len(readout_tokens) == horizon
        assert sum(flag for flag, _y in readout_tokens) <= 1
        assert readout_tokens[0] == readout_tokens[-1] == (0, None)
        read_steps = [h for h, (flag, _y) in enumerate(readout_tokens, start=1) if flag]
        for h in read_steps:
            assert all(a[0] == "c" for a in actions[:h - 1])
            assert observations[h - 1] == "blank"
            full_occurrences[h] += mass
        survives = all(a[0] == "c" for a in actions[:-1])
        full_survival += mass * survives
        if survives and read_steps:
            full_overlap += mass

        score = compressed_score(key, reliability, family)
        # Independent ratio extraction from the full physical experiment.
        empirical_score = (laws[radius][key] - laws[-radius][key]) / (2 * radius * mass)
        assert score == empirical_score
        assert abs(score) <= score_bound
        scores[key] = score
        center_mean += mass * score
        information += mass * score * score
        if survives:
            terminal_information += mass * score * score
        else:
            rescued_information += mass * score * score
        for parameter in parameters:
            ratio = laws[parameter][key] / mass
            assert ratio == 1 + parameter * score
            assert density_lower <= ratio <= density_upper
            COUNTS["full_atom_affine_score_checks"] += 1

    assert center_mean == 0
    assert full_survival == q_h
    assert full_occurrences == occurrences
    assert full_overlap == overlap_mass
    assert information == predicted_information
    assert terminal_information == baseline_information
    assert rescued_information == added_information
    naive_addition = baseline_information + expected_cost * noisy_information
    assert naive_addition - information == overlap_mass * noisy_information
    if reliability and expected_cost:
        assert naive_addition > information
        COUNTS["strict_nonadditivity_checks"] += 1

    for parameter, law in laws.items():
        mean = sum(mass * scores[key] for key, mass in law.items())
        second = sum(mass * scores[key] ** 2 for key, mass in law.items())
        variance = second - mean * mean
        cost = sum(mass * sum(flag for flag, _y in key[2]) for key, mass in law.items())
        assert mean == parameter * information
        assert variance <= density_upper * information
        assert cost == expected_cost
        estimate_mean = F(1, 2) + mean / information
        assert estimate_mean == F(1, 2) + parameter
        if family == "four":
            # Direct check against J_theta=9/20+theta.
            original_theta = parameter + F(1, 20)
            assert F(0) <= original_theta <= F(1, 10)
            assert estimate_mean == F(9, 20) + original_theta
        COUNTS["theta_moment_and_cost_checks"] += 1

    COUNTS["cases"] += 1
    print(
        f"PASS family={family}, H={horizon}, kappa={reliability}, schedule={schedule}: "
        f"atoms={len(center_law)}, C={expected_cost}, G={information}, "
        f"G_terminal={terminal_information}, G_rescued={rescued_information}, "
        f"readout_survival_overlap={overlap_mass}",
        flush=True,
    )


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--family", choices=FAMILIES, default="four")
    parser.add_argument("--horizons", type=int, nargs="+", default=[3, 4, 5])
    parser.add_argument("--kappas", type=F, nargs="+", default=[F(0), F(1, 2), F(1)])
    parser.add_argument("--schedules", choices=SCHEDULES, nargs="+", default=list(SCHEDULES))
    args = parser.parse_args()
    assert all(h >= 3 for h in args.horizons)
    assert all(0 <= kappa <= 1 for kappa in args.kappas)
    print(f"One non-destructive pre-action readout; family={args.family}", flush=True)
    if args.family == "eight":
        print("Eight-action common-operator family: theta=(-1/4,0,1/4); center seeds=(3/8,5/8)", flush=True)
        print("G_terminal=64q_H/15; psi=64kappa^2/(16-kappa^2); density in [1/3,5/3]", flush=True)
    else:
        print("Four-action continuous family: delta=theta-1/20=(-1/20,0,1/20)", flush=True)
        print("Manuscript construction and timing; seeds=(1/4+delta,3/4+delta)", flush=True)
        print("Preserve retains memory after stage one; terminal action uniform over four actions", flush=True)
        print("G_terminal=16q_H/3; psi=16kappa^2/(4-kappa^2); |score|<=4; density in [4/5,6/5]", flush=True)
    print("Exact Fraction arithmetic; one shared joint-law engine, independent compressed score and schedule DP", flush=True)
    print("Full public logs include terminal action; no readout replaces or stops the physical trajectory", flush=True)
    for horizon in args.horizons:
        for reliability in args.kappas:
            for schedule in args.schedules:
                audit_case(horizon, reliability, schedule, args.family)
    print("ALL READOUT CHECKS PASSED", flush=True)
    for name in sorted(COUNTS):
        print(f"  {name}: {COUNTS[name]}", flush=True)
    print("Finite-instance validation; no arbitrary-horizon or optimization claim is inferred from enumeration.", flush=True)


if __name__ == "__main__":
    main()


==> anc/verification/code/verify_scalar_value_calibration.py <==
#!/usr/bin/env python3
"""Exact finite-instance checks for scalar value calibration.

This standalone standard-library checker implements the eight-action kernels
directly. It imports neither the common-operator DP nor its exhaustive checker.
Forward occupancy retains the first action, and a separate suffix DP retains
the all-preserve flag. The latter exactly marginalizes intermediate observations
because the logger ignores them and the hidden-state bridge uses only the flag,
the terminal bit, and the writer at h=2. This is compressed experiment enumeration,
not enumeration of every observed history and not an arbitrary-horizon proof.

Checks for H=3,...,9:
  * bridge first/second moments conditional on each physical state and memory;
  * h=2 cross-command cancellation and the exact hidden/reset contributions;
  * each preterminal and terminal global second moment and the proposed upper bound;
  * the algebraic relaxation underlying the shared-cost lower bound (NOT an
    optimization over the full space of measurable calibration functions).
It also checks the separate H=2 example by explicit finite joint laws and exact
Gram eigenvectors, showing scalar calibration without full-state calibration.

All model probabilities, moments, matrices, and comparisons use Fraction.
"""

from collections import defaultdict
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import hashlib


BITS = (0, 1)
ACTIONS = tuple(product(("c", "r"), BITS, BITS))
THETAS = (-Q(1, 4), Q(1, 4))
STATES = tuple(product(("H", "R"), BITS))


def alias(written, reference):
    return Q(3, 4) if written == reference else Q(1, 4)


def seed(theta, command, writer):
    return Q(1, 2) + Q(2 * writer - 1, 8) + theta * (2 * command - 1)


def behavior(stage, memory, action):
    kind, command, writer = action
    if stage == 1:
        return Q(1, 16) if kind == "c" else Q(3, 8) * alias(writer, command)
    if kind == "c":
        return Q(1, 8) * alias(writer, memory)
    return (Q(1, 2) if command == memory else Q(1, 4)) * alias(writer, command)


def transitions(theta, stage, state, action):
    kind, command, writer = action
    if kind == "r":
        p = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - p, ("R", 1): p}
    if stage == 1:
        p = seed(theta, command, writer)
        return {("H", 0): 1 - p, ("H", 1): p}
    return {("H", state[1]): Q(1)}


def emissions(stage, horizon, state):
    if stage == horizon:
        return {state[1]: Q(1)}
    if state[0] == "H":
        return {"blank": Q(1)}
    p = Q(1, 10) if state[1] == 0 else Q(9, 10)
    return {0: 1 - p, 1: p}


def forward_with_first_action(theta, horizon):
    """Occupancy generated from kernels, retaining first action for cancellation."""
    levels = {1: {(("S", -1), -1, None): Q(1)}}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory, first), mass in levels[stage].items():
            assert sum(behavior(stage, memory, a) for a in ACTIONS) == 1
            for action in ACTIONS:
                first_action = action if stage == 1 else first
                for state2, p in transitions(theta, stage, state, action).items():
                    following[state2, action[2], first_action] += mass * behavior(stage, memory, action) * p
        assert sum(following.values()) == 1
        levels[stage + 1] = dict(following)
    return levels


def suffix_experiment(theta, horizon, stage, state, memory):
    """Exact conditional joint law of (all-preserve event, terminal bit)."""
    cells = {(state, memory, True): Q(1)}
    for t in range(stage, horizon):
        following = defaultdict(Q)
        for (current, public, survives), mass in cells.items():
            for action in ACTIONS:
                for state2, p in transitions(theta, t, current, action).items():
                    following[state2, action[2], survives and action[0] == "c"] += (
                        mass * behavior(t, public, action) * p
                    )
        cells = dict(following)
        assert sum(cells.values()) == 1
    law = defaultdict(Q)
    for (last, public, survives), mass in cells.items():
        for y, p in emissions(horizon, horizon, last).items():
            law[survives, y] += mass * p
    assert sum(law.values()) == 1
    return dict(law)


def bridge_moments(theta, horizon, stage, state, memory):
    """Evaluate the proposed bridge on directly propagated finite experiments."""
    if stage == horizon:
        return Q(state[1]), Q(state[1])
    if state[0] == "R":
        values = {x: (10 * Q(x) - 1) / 8 for x in BITS}
        law = emissions(stage, horizon, state)
        mean = sum(p * values[x] for x, p in law.items())
        second = sum(p * values[x] ** 2 for x, p in law.items())
        assert mean == state[1]
        assert second == state[1] + Q(9, 64)
        return mean, second
    c = Q(1, 2) + Q(2 * memory - 1, 8) if stage == 2 else Q(1, 2)
    r = Q(1, 4) ** (horizon - stage)
    law = suffix_experiment(theta, horizon, stage, state, memory)
    assert sum(p for (survives, y), p in law.items() if survives) == r
    assert all(y == state[1] for (survives, y), p in law.items() if survives and p)
    values = {(survives, y): c + (Q(y) - c) / r if survives else c for survives, y in law}
    mean = sum(p * values[outcome] for outcome, p in law.items())
    second = sum(p * values[outcome] ** 2 for outcome, p in law.items())
    assert mean == state[1]
    assert second == Q(state[1]) + (1 / r - 1) * (state[1] - c) ** 2
    return mean, second


def lower_bound_arithmetic(horizon):
    """Exact quadratic identity and relaxation arithmetic, not bridge search."""
    r = Q(1, 4) ** (horizon - 2)
    relaxation = Q(0)
    for command, writer in product(BITS, repeat=2):
        p = Q(1, 2) + Q(2 * writer - 1, 8)
        assert (seed(THETAS[0], command, writer) + seed(THETAS[1], command, writer)) / 2 == p

        def objective(c):
            m0 = -(1 - r) * c / r
            m1 = (1 - (1 - r) * c) / r
            assert (1 - r) * c + r * m0 == 0
            assert (1 - r) * c + r * m1 == 1
            return (1 - r) * c * c + r * ((1 - p) * m0 * m0 + p * m1 * m1)

        # The objective is quadratic. Recover its exact three coefficients,
        # then compare with the claimed nonnegative-square decomposition.
        constant = objective(Q(0))
        linear = (objective(Q(1)) - objective(Q(-1))) / 2
        quadratic = (objective(Q(1)) + objective(Q(-1))) / 2 - constant
        assert (constant, linear, quadratic) == (p / r, -2 * p * (1 - r) / r, (1 - r) / r)
        assert quadratic > 0
        optimum = p * p + p * (1 - p) / r
        assert objective(p) == optimum
        relaxation += optimum / 16
    assert relaxation == Q(17, 256) + Q(15, 256) / r
    lower = relaxation + Q(3, 8)
    assert lower == Q(113, 256) + Q(15, 256) / r
    for theta in THETAS:
        weak = sum(seed(theta, k, m) * (1 - seed(theta, k, m)) / 16 / r for k, m in product(BITS, repeat=2))
        assert weak == Q(11, 256) / r
        assert weak <= lower
    return lower


def check_hard_family(horizon):
    by_model = [forward_with_first_action(theta, horizon) for theta in THETAS]
    max_conditional_checks = 0
    moments_by_model = []
    for theta, levels in zip(THETAS, by_model):
        # The h=2 law retains k; only summing k removes the model parameter.
        for k, m in product(BITS, repeat=2):
            first = ("c", k, m)
            group = {key: p for key, p in levels[2].items() if key[2] == first}
            mass = sum(group.values())
            assert mass == Q(1, 16)
            assert sum(p * key[0][1] for key, p in group.items()) / mass == seed(theta, k, m)
        for m in BITS:
            group = {key: p for key, p in levels[2].items() if key[0][0] == "H" and key[1] == m}
            mass = sum(group.values())
            assert mass == Q(1, 8)
            assert sum(p * key[0][1] for key, p in group.items()) / mass == Q(1, 2) + Q(2 * m - 1, 8)

        per_stage = {}
        for stage in range(2, horizon + 1):
            moments = {}
            for state, memory in product(STATES, BITS):
                moments[state, memory] = bridge_moments(theta, horizon, stage, state, memory)
                max_conditional_checks += 1
                assert moments[state, memory][0] == state[1]
            total_mean = sum(mass * moments[state, memory][0] for (state, memory, first), mass in levels[stage].items())
            assert total_mean == Q(1, 2)
            per_stage[stage] = sum(mass * moments[state, memory][1] for (state, memory, first), mass in levels[stage].items())
            if stage == horizon:
                assert per_stage[stage] == Q(1, 2)
                continue
            hidden = sum(mass * moments[state, memory][1] for (state, memory, first), mass in levels[stage].items() if state[0] == "H")
            reset = sum(mass * moments[state, memory][1] for (state, memory, first), mass in levels[stage].items() if state[0] == "R")
            assert reset == Q(123, 256)
            r_h = Q(1, 4) ** (horizon - stage)
            if stage == 2:
                assert hidden == Q(17, 256) + Q(15, 256) / r_h
                assert per_stage[stage] == Q(35, 64) + Q(15, 256) / r_h
            else:
                assert hidden == Q(1, 16) + Q(1, 16) / r_h
                assert per_stage[stage] == Q(139, 256) + Q(1, 16) / r_h
                assert per_stage[stage] < per_stage[2]
        moments_by_model.append(per_stage)
    assert moments_by_model[0] == moments_by_model[1]
    r2 = Q(1, 4) ** (horizon - 2)
    upper = max(moments_by_model[0].values())
    assert upper == Q(35, 64) + Q(15, 256) / r2
    lower = lower_bound_arithmetic(horizon)
    assert upper - lower == Q(27, 256)
    assert lower <= upper
    values = ", ".join(f"h={h}: {x}" for h, x in moments_by_model[0].items())
    print(f"H={horizon}: conditional moment cases={max_conditional_checks}; global E[g_h^2] [{values}]")
    print(f"  Shared-cost lower relaxation={lower}; achieved common-bridge upper={upper}; gap={upper-lower}")


def matvec(matrix, vector):
    return tuple(sum(a * b for a, b in zip(row, vector)) for row in matrix)


def check_strict_h2_example():
    states = tuple(product(BITS, repeat=2))
    grams = []
    values = []
    for model in BITS:
        gram = [[Q(0) for _ in states] for _ in states]
        target_value = Q(0)
        second = Q(0)
        for i, j in product(BITS, repeat=2):
            px = Q(1, 4) + Q(i, 2) if model == 0 else Q(3, 4) - Q(i, 2)
            pz = Q(1, 4) + Q(j, 2)
            belief = tuple((px if x else 1 - px) * (pz if z else 1 - pz) for x, z in states)
            assert sum(belief) == 1 and min(belief) > 0
            for a in range(4):
                for b in range(4):
                    gram[a][b] += belief[a] * belief[b] / 4
            for (x, z), p in zip(states, belief):
                # Given state and first-action history, O2=X deterministically.
                conditional_future = {x: Q(1)}
                scalar_mean = sum(Q(o) * mass for o, mass in conditional_future.items())
                assert scalar_mean == x
                second += p * scalar_mean * scalar_mean / 4
                if i == 1:
                    target_value += p * scalar_mean / 2
            for x in BITS:
                # The two z states have positive prior and identical futures
                # at this SAME history, precluding their distinct one-hot means.
                future_z0 = {x: Q(1)}
                future_z1 = {x: Q(1)}
                assert future_z0 == future_z1
                assert tuple(int(s == (x, 0)) for s in states) != tuple(int(s == (x, 1)) for s in states)
        assert second == Q(1, 2)
        eigenvectors = ((1, 1, 1, 1), (1, -1, 1, -1), (1, 1, -1, -1), (1, -1, -1, 1))
        eigenvalues = (Q(1, 4), Q(1, 16), Q(1, 16), Q(1, 64))
        for vector, eigenvalue in zip(eigenvectors, eigenvalues):
            assert matvec(gram, vector) == tuple(eigenvalue * entry for entry in vector)
        for i in range(4):
            for j in range(i):
                assert sum(a * b for a, b in zip(eigenvectors[i], eigenvectors[j])) == 0
        grams.append(gram)
        values.append(target_value)
    assert grams[0] == grams[1]
    assert values == [Q(3, 4), Q(1, 4)]
    print("H=2 strict-separation example: exact belief-Gram eigenvalues=(1/4,1/16,1/16,1/64); C_hist=64")
    print("  J0=3/4, J1=1/4; scalar conditional mean=X at all 32 model/history/state cases; E[g_2^2]=1/2")
    print("  At every first-action history, each fixed X has two positive-probability Z states with identical future laws and distinct one-hot labels.")
    print("  Gram rows: " + "; ".join(",".join(str(x) for x in row) for row in grams[0]))


def main():
    print("Scalar value-calibration finite-instance audit")
    print("Arithmetic: fractions.Fraction; standalone explicit kernels; no imported project checker.")
    print("Mechanism: forward occupancy with first-action labels + conditional compressed suffix law of (all-preserve, terminal bit).")
    print("Calibration check scope: every (h,state,memory) for the explicit bridge; these are all arguments on which its conditional suffix experiment depends.")
    print("Lower-bound scope: exact per-history quadratic/averaging arithmetic, not a search over arbitrary measurable bridges.")
    print("Finite checks do not replace the analytic arbitrary-H proofs.")
    source = Path(__file__)
    print("Checker SHA256: " + hashlib.sha256(source.read_bytes()).hexdigest())
    for horizon in range(3, 10):
        check_hard_family(horizon)
    check_strict_h2_example()
    print("PASS: all rational finite-instance checks.")


if __name__ == "__main__":
    main()


==> anc/verification/code/verify_short_probe_example.py <==
#!/usr/bin/env python3
"""Exact finite checks of the multi-step positive example.

Hidden even layers emit one symbol, so single-step revealing fails there.
Probe preserves the bit into the next observed odd layer. The logger encodes
the complete public history into a dyadic propensity, rather than using a
fixed-size controller. The paper theorem, not this finite check, handles H.
"""

from collections import defaultdict
from fractions import Fraction as F


def observation(stage, state):
    return 3 if stage == 1 else (2 if stage % 2 == 0 else state)


def probe_probability(stage, history, obs):
    if stage == 1:
        return F(1, 2)
    code = 0
    for old_obs, old_action in history:
        code = 8 * code + 2 * old_obs + old_action
    code = 4 * code + obs
    denominator = 4 * 8 ** len(history)
    result = F(1, 4) + F(code, 2 * denominator)
    assert F(1, 4) <= result <= F(3, 4)
    return result


def transition(model, stage, state, action):
    if stage == 1:
        p = F(1, 4) if action == 0 else F(3, 4)
    elif action == 0:
        return {state: F(1)}
    else:
        # Unknown, state-dependent reset kernels, all entries in [1/4,3/4].
        p = F(1 + ((model + state + stage) % 3), 4)
    return {0: 1 - p, 1: p}


def history_gram(joint):
    by_history = defaultdict(lambda: [F(0), F(0)])
    for (history, state), mass in joint.items():
        by_history[history][state] += mass
    gram = [[F(0), F(0)], [F(0), F(0)]]
    for masses in by_history.values():
        total = sum(masses)
        for i in (0, 1):
            for j in (0, 1):
                gram[i][j] += masses[i] * masses[j] / total
    return gram


def spectral_floor(gram, threshold):
    a, b = gram[0][0] - threshold, gram[0][1]
    d = gram[1][1] - threshold
    return a >= 0 and d >= 0 and a * d - b * b >= 0


def audit(model, horizon):
    assert horizon % 2 == 1
    joint = {((), -1): F(1)}
    maximum_second = F(1)
    distinct_propensities = set()
    for stage in range(1, horizon + 1):
        if stage >= 2:
            gram = history_gram(joint)
            assert spectral_floor(gram, F(1, 256)), (model, horizon, stage, gram)
            if stage == 2:
                assert gram == [[F(5, 16), F(3, 16)], [F(3, 16), F(5, 16)]]
            second = F(0)
            for (history, state), mass in joint.items():
                obs = observation(stage, state)
                if stage % 2:
                    assert obs == state
                    second += mass
                else:
                    p = probe_probability(stage, history, obs)
                    # Verify conditional decoder mean by the actual action /
                    # transition / next-observation kernel, for every history.
                    mean = [F(0), F(0)]
                    conditional_second = F(0)
                    for action, action_mass in ((0, p), (1, 1 - p)):
                        for next_state, trans_mass in transition(model, stage, state, action).items():
                            next_obs = observation(stage + 1, next_state)
                            if action == 0:
                                mean[next_obs] += action_mass * trans_mass / p
                                conditional_second += action_mass * trans_mass / p ** 2
                    assert mean == [F(1 - state), F(state)]
                    assert conditional_second == 1 / p <= 4
                    second += mass * conditional_second
            assert second <= 4
            maximum_second = max(maximum_second, second)
        if stage == horizon:
            continue
        following = defaultdict(F)
        for (history, state), mass in joint.items():
            obs = observation(stage, state)
            p = probe_probability(stage, history, obs)
            distinct_propensities.add(p)
            for action, action_mass in ((0, p), (1, 1 - p)):
                for next_state, trans_mass in transition(model, stage, state, action).items():
                    following[(history + ((obs, action),), next_state)] += mass * action_mass * trans_mass
        joint = dict(following)
        assert sum(joint.values()) == 1
    print(f"PASS model={model}, H={horizon}: all cuts C_hist<=256, shared conditional decoder C={maximum_second} (~{float(maximum_second):.6f})<=4, observed distinct propensities={len(distinct_propensities)}, final hidden-history atoms={len(joint)}", flush=True)


if __name__ == "__main__":
    for horizon in (3, 5, 7, 9):
        for model in (0, 1):
            audit(model, horizon)


==> anc/verification/outputs/common_operator_dp.txt <==
{"adapted_reference": "reference/verify_product_memory_dp.py", "reference_sha256": "1742e251a11200526e6dd90e6bea3bba946064c89aff118b397f2b6f6ec5aa65", "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]", "independent_of_exhaustive_code": true, "scope": "finite-H DP audit only; no arbitrary-H theorem proof"}
H=3 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=18 h1_atoms=6 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=11.1111111 CFaction=3.91836735 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.012 PASS
H=4 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=66 h1_atoms=18 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=47.3132724 CFaction=14.156682 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.030 PASS
H=5 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=210 h1_atoms=54 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=151.290967 CFaction=40.8239203 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.057 PASS
H=6 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=642 h1_atoms=162 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=300.96405 CFaction=77.1616954 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.103 PASS
H=7 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=1938 h1_atoms=486 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=450.559438 CFaction=115.406526 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.229 PASS
H=8 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=5826 h1_atoms=1458 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=687.541916 CFaction=173.629349 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=0.734 PASS
H=9 joint=equal history=equal Uobs=equal(including-h1) Uobs_entries=17490 h1_atoms=4374 CA=32 CH=128/5 liftedCH=512/(21-sqrt185)<70 CFobs=789.171747 CFaction=198.689113 weighted_Grams=identical J=(1/4,3/4) KL=(rare/4)log(35/3) seconds=3.870 PASS
PASS: exact common-Uobs/state-memory/history-Gram checks for H=3,...,9; finite-H audit only


==> anc/verification/outputs/common_operator_dp_report.json <==
{
  "provenance": {
    "adapted_reference": "reference/verify_product_memory_dp.py",
    "reference_sha256": "1742e251a11200526e6dd90e6bea3bba946064c89aff118b397f2b6f6ec5aa65",
    "python": "3.12.14 (main, Aug 25 2026, 13:50:33) [Clang 22.1.3 ]",
    "independent_of_exhaustive_code": true,
    "scope": "finite-H DP audit only; no arbitrary-H theorem proof"
  },
  "results": [
    {
      "H": 3,
      "seconds": 0.012,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 6,
      "compared_nonzero_Uobs_entries": 18,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "100/9",
        "action_future_inverse1": "192/49",
        "weighted_observation_inverse1": "100/9",
        "weighted_action_inverse1": "192/49"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "4",
        "conditioned_original_O": "384/25",
        "fully_lifted_OM": "1547/120",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/16",
        "TV": "1/32",
        "KL_log_prime_coefficients": {
          "3": "-1/64",
          "7": "1/64",
          "5": "1/64"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 4,
      "seconds": 0.03,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 18,
      "compared_nonzero_Uobs_entries": 66,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "279091200/5898793",
        "action_future_inverse1": "3072/217",
        "weighted_observation_inverse1": "279091200/5898793",
        "weighted_action_inverse1": "3072/217"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "16",
        "conditioned_original_O": "1584/25",
        "fully_lifted_OM": "1547/30",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/64",
        "TV": "1/128",
        "KL_log_prime_coefficients": {
          "3": "-1/256",
          "7": "1/256",
          "5": "1/256"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 5,
      "seconds": 0.057,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 54,
      "compared_nonzero_Uobs_entries": 210,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "34736872300001034240000/229603082328423671639",
        "action_future_inverse1": "12288/301",
        "weighted_observation_inverse1": "34736872300001034240000/229603082328423671639",
        "weighted_action_inverse1": "12288/301"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "64",
        "conditioned_original_O": "6384/25",
        "fully_lifted_OM": "3094/15",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/256",
        "TV": "1/512",
        "KL_log_prime_coefficients": {
          "3": "-1/1024",
          "7": "1/1024",
          "5": "1/1024"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 6,
      "seconds": 0.103,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 162,
      "compared_nonzero_Uobs_entries": 642,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "66917138066108641846047178026008536283364696799379029196600113663836160000/222342629205704706042411434777081925143088530479197256333213676419383977",
        "action_future_inverse1": "49152/637",
        "weighted_observation_inverse1": "66917138066108641846047178026008536283364696799379029196600113663836160000/222342629205704706042411434777081925143088530479197256333213676419383977",
        "weighted_action_inverse1": "49152/637"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "256",
        "conditioned_original_O": "25584/25",
        "fully_lifted_OM": "12376/15",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/1024",
        "TV": "1/2048",
        "KL_log_prime_coefficients": {
          "3": "-1/4096",
          "7": "1/4096",
          "5": "1/4096"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 7,
      "seconds": 0.229,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 486,
      "compared_nonzero_Uobs_entries": 1938,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "107067420905773826953675484841613658053383514879006446714560181862137856000000/237632178646695794499045224275704917788299828922730262376921430466152932657",
        "action_future_inverse1": "15728640/136289",
        "weighted_observation_inverse1": "107067420905773826953675484841613658053383514879006446714560181862137856000000/237632178646695794499045224275704917788299828922730262376921430466152932657",
        "weighted_action_inverse1": "15728640/136289"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "1024",
        "conditioned_original_O": "102384/25",
        "fully_lifted_OM": "49504/15",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/4096",
        "TV": "1/8192",
        "KL_log_prime_coefficients": {
          "3": "-1/16384",
          "7": "1/16384",
          "5": "1/16384"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 8,
      "seconds": 0.734,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 1458,
      "compared_nonzero_Uobs_entries": 5826,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "3823681578321635906102535732707014094339150349356832509136371056042153662456431008953872843210879115556831596232572623699019315082747497398221997664831879210957117645875969834828159809707127508193647230132491715545342228121225256941383144417843055025719490018988235582825460583126812386236825600000000/5561379588004861115505039869505845722207332061208266062810485033653185638455196030753876034872988676558968924036866269790983786182183914378164718303635276848576582114018229338411866222538872779648385751658159125209070590293639388683854093059097137453848526828522053463541673378178924431509224860883",
        "action_future_inverse1": "314572800/1811749",
        "weighted_observation_inverse1": "3823681578321635906102535732707014094339150349356832509136371056042153662456431008953872843210879115556831596232572623699019315082747497398221997664831879210957117645875969834828159809707127508193647230132491715545342228121225256941383144417843055025719490018988235582825460583126812386236825600000000/5561379588004861115505039869505845722207332061208266062810485033653185638455196030753876034872988676558968924036866269790983786182183914378164718303635276848576582114018229338411866222538872779648385751658159125209070590293639388683854093059097137453848526828522053463541673378178924431509224860883",
        "weighted_action_inverse1": "314572800/1811749"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "4096",
        "conditioned_original_O": "409584/25",
        "fully_lifted_OM": "198016/15",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/16384",
        "TV": "1/32768",
        "KL_log_prime_coefficients": {
          "3": "-1/65536",
          "7": "1/65536",
          "5": "1/65536"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    },
    {
      "H": 9,
      "seconds": 3.87,
      "CA": 32,
      "CH_spectral_lt_26": true,
      "lifted_CH_spectral_lt_400": true,
      "CH_exact": "128/5",
      "lifted_CH_exact": "512/(21-sqrt(185))",
      "lifted_CH_spectral_lt_70": true,
      "later_lifted_history_floor": "9/400",
      "physical_priors_H0_H1_R0_R1": [
        "1/8",
        "1/8",
        "3/8",
        "3/8"
      ],
      "weighted_and_unweighted_marginal_future_Grams_equal": true,
      "state_memory_joint_equal_all_layers_including_terminal": true,
      "history_Grams_equal": true,
      "full_Uobs_equal_all_preterminal_cuts": true,
      "initial_observation_law_atoms": 4374,
      "compared_nonzero_Uobs_entries": 17490,
      "maxima": {
        "history_inverse1": "128/5",
        "lifted_history_inverse1": "80",
        "observation_future_inverse1": "241282859568954483013649975822456676258633650567453457387705726212116233862877033033392156761270541740225892761329901384699326371013569978867498945573484352363357377070311632822691673990725251538945930467329547028986975782242941584312426182674941831467374057847682345119859573032817812241790695076377468232457294143150069032318786276000401133424007555272470171648052848556597379978268457278437079528542082985134816237541005605875290815285422309855065716712933285398543253747234293973633243361512531929124584229025310068801887326634938940982413397937245796594448149684419973570808259890168139101382934520289704436275220991709219337807052968183691603513845169891202640223737954057781369424652804430720448215140036592530385257871864576262528525851820399788318158850713847810657178321290364108415303751954350203705017292245930600693084142092918915695216122222919643457510873985294038972359280878603162957055976231485332032948392811030849451027422298807197779977648026534202415456585451621308726860698490307826150052373567467046371269904788422778174084551066607109142495504953807670154613684916953923563570900441349270651010347926393845599473197893315636518424434964920882293637120000000/305741887732118453365869876921949757082328328631656667831282115311181388263967448684891635033685379045180101844291886262056097792326160231036960562711670207664208191522801844377544072387322786733166657521379823377697514647923718388611020220741217872172374004221851310996886463044896001509589172028479020288739243775148118875191104523695606560761272880113344399748261114524138585682391509831105739579211665368023643253545398417856085850852699815324167074720248955918655519860945854845645477086955486542642599035950297325651149775869012700104559671877236271966876898107914137971465817933627935153461160584490715968132675040733853579090112995103541886996493750367987698750475266200457397336726173711467105402957478066171239506022206014623385512774419494329708867226364064348493770628992588312590518781919957034517245001375483689417870078127964437174686271311240850988762350998111973442475228084533857355983603542984747246553441467355515853690055489660223517845865291099414243123751780878252265871602555603474372971052059345199073810662798955989258401312356586445373879282774470556876510277583939652775618196865697675959156340069434198747780630820705496317591464715129832483651339741",
        "action_future_inverse1": "251658240/1266593",
        "weighted_observation_inverse1": "241282859568954483013649975822456676258633650567453457387705726212116233862877033033392156761270541740225892761329901384699326371013569978867498945573484352363357377070311632822691673990725251538945930467329547028986975782242941584312426182674941831467374057847682345119859573032817812241790695076377468232457294143150069032318786276000401133424007555272470171648052848556597379978268457278437079528542082985134816237541005605875290815285422309855065716712933285398543253747234293973633243361512531929124584229025310068801887326634938940982413397937245796594448149684419973570808259890168139101382934520289704436275220991709219337807052968183691603513845169891202640223737954057781369424652804430720448215140036592530385257871864576262528525851820399788318158850713847810657178321290364108415303751954350203705017292245930600693084142092918915695216122222919643457510873985294038972359280878603162957055976231485332032948392811030849451027422298807197779977648026534202415456585451621308726860698490307826150052373567467046371269904788422778174084551066607109142495504953807670154613684916953923563570900441349270651010347926393845599473197893315636518424434964920882293637120000000/305741887732118453365869876921949757082328328631656667831282115311181388263967448684891635033685379045180101844291886262056097792326160231036960562711670207664208191522801844377544072387322786733166657521379823377697514647923718388611020220741217872172374004221851310996886463044896001509589172028479020288739243775148118875191104523695606560761272880113344399748261114524138585682391509831105739579211665368023643253545398417856085850852699815324167074720248955918655519860945854845645477086955486542642599035950297325651149775869012700104559671877236271966876898107914137971465817933627935153461160584490715968132675040733853579090112995103541886996493750367987698750475266200457397336726173711467105402957478066171239506022206014623385512774419494329708867226364064348493770628992588312590518781919957034517245001375483689417870078127964437174686271311240850988762350998111973442475228084533857355983603542984747246553441467355515853690055489660223517845865291099414243123751780878252265871602555603474372971052059345199073810662798955989258401312356586445373879282774470556876510277583939652775618196865697675959156340069434198747780630820705496317591464715129832483651339741",
        "weighted_action_inverse1": "251658240/1266593"
      },
      "history_Gram_h2": [
        [
          "21/256",
          "11/256",
          "0",
          "0"
        ],
        [
          "11/256",
          "21/256",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "123/400",
          "27/400"
        ],
        [
          "0",
          "0",
          "27/400",
          "123/400"
        ]
      ],
      "product_at_h2": {
        "action": "16384",
        "conditioned_original_O": "1638384/25",
        "fully_lifted_OM": "792064/15",
        "rank_action": 8,
        "rank_fully_lifted_OM": 8
      },
      "separation": {
        "J": [
          "1/4",
          "3/4"
        ],
        "rare": "1/65536",
        "TV": "1/131072",
        "KL_log_prime_coefficients": {
          "3": "-1/262144",
          "7": "1/262144",
          "5": "1/262144"
        },
        "KL_scope": "LR-preserving seed-bin DP, not complete-history enumeration"
      }
    }
  ]
}


==> anc/verification/outputs/common_operator_exhaustive.txt <==
H=3: enumerating complete latent trees
  shared survival decoder: full-history-and-state calibration and exact second moments checked, including terminal cut
  model=0: preterminal leaves=288, complete leaves=2304, public atoms=1536
  model=1: preterminal leaves=288, complete leaves=2304, public atoms=1536
  full-law TV=1/32; KL prime-log coefficients={3: Fraction(-1, 64), 5: Fraction(1, 64), 7: Fraction(1, 64)}; J=(1/4,3/4); CA=32
  h=1: common Uobs/history/joint; CFobs=CFp=1 (~1.00000000)
  h=2: common Uobs/history/joint; CFobs=CFp=100/9 (~11.11111111)
PASS H=3; max CFobs=100/9 (~11.11111111); CH<26; lifted CH<70
H=4: enumerating complete latent trees
  shared survival decoder: full-history-and-state calibration and exact second moments checked, including terminal cut
  model=0: preterminal leaves=5760, complete leaves=46080, public atoms=18432
  model=1: preterminal leaves=5760, complete leaves=46080, public atoms=18432
  full-law TV=1/128; KL prime-log coefficients={3: Fraction(-1, 256), 5: Fraction(1, 256), 7: Fraction(1, 256)}; J=(1/4,3/4); CA=32
  h=1: common Uobs/history/joint; CFobs=CFp=1 (~1.00000000)
  h=2: common Uobs/history/joint; CFobs=CFp=279091200/5898793 (~47.31327239)
  h=3: common Uobs/history/joint; CFobs=CFp=640000/52441 (~12.20419138)
PASS H=4; max CFobs=279091200/5898793 (~47.31327239); CH<26; lifted CH<70
H=5: enumerating complete latent trees
  shared survival decoder: full-history-and-state calibration and exact second moments checked, including terminal cut
  model=0: preterminal leaves=115200, complete leaves=921600, public atoms=221184
  model=1: preterminal leaves=115200, complete leaves=921600, public atoms=221184
  full-law TV=1/512; KL prime-log coefficients={3: Fraction(-1, 1024), 5: Fraction(1, 1024), 7: Fraction(1, 1024)}; J=(1/4,3/4); CA=32
  h=1: common Uobs/history/joint; CFobs=CFp=1 (~1.00000000)
  h=2: common Uobs/history/joint; CFobs=CFp=34736872300001034240000/229603082328423671639 (~151.29096678)
  h=3: common Uobs/history/joint; CFobs=CFp=446545920000/8548951153 (~52.23400064)
  h=4: common Uobs/history/joint; CFobs=CFp=40960000/3316041 (~12.35207888)
PASS H=5; max CFobs=34736872300001034240000/229603082328423671639 (~151.29096678); CH<26; lifted CH<70


==> anc/verification/outputs/early_readout_dominance.txt <==
Uses full_logged_law engine; four-action family; exact Fraction arithmetic
theta=[Fraction(0, 1), Fraction(1, 20), Fraction(1, 10)]; full logs include terminal A_H; costs are expectations
Enumerating H=3, xi=0 ...
PASS H=3, xi=0, policy=early, atoms=256, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=0, policy=late, atoms=256, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=0, policy=memory_one, atoms=224, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(3, 4))->(Fraction(0, 1), Fraction(3, 4)), expected_cost=1/8, max_error=0
PASS H=3, xi=0, policy=k_asymmetric, atoms=320, r_K=(Fraction(5, 6), Fraction(3, 4)), noisy_K=(Fraction(5, 8), Fraction(9, 16))->(Fraction(5, 8), Fraction(9, 16)), expected_cost=19/96, max_error=0
PASS H=3, xi=0, policy=never, atoms=192, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=3, xi=1/2 ...
PASS H=3, xi=1/2, policy=early, atoms=256, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=1/2, policy=late, atoms=256, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=1/2, policy=memory_one, atoms=224, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(3, 4))->(Fraction(0, 1), Fraction(3, 4)), expected_cost=1/8, max_error=0
PASS H=3, xi=1/2, policy=k_asymmetric, atoms=320, r_K=(Fraction(5, 6), Fraction(3, 4)), noisy_K=(Fraction(5, 8), Fraction(9, 16))->(Fraction(5, 8), Fraction(9, 16)), expected_cost=19/96, max_error=0
PASS H=3, xi=1/2, policy=never, atoms=192, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=3, xi=1 ...
PASS H=3, xi=1, policy=early, atoms=224, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=1, policy=late, atoms=224, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(3, 4), Fraction(3, 4))->(Fraction(3, 4), Fraction(3, 4)), expected_cost=1/4, max_error=0
PASS H=3, xi=1, policy=memory_one, atoms=208, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(3, 4))->(Fraction(0, 1), Fraction(3, 4)), expected_cost=1/8, max_error=0
PASS H=3, xi=1, policy=k_asymmetric, atoms=288, r_K=(Fraction(5, 6), Fraction(3, 4)), noisy_K=(Fraction(5, 8), Fraction(9, 16))->(Fraction(5, 8), Fraction(9, 16)), expected_cost=19/96, max_error=0
PASS H=3, xi=1, policy=never, atoms=192, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=4, xi=0 ...
PASS H=4, xi=0, policy=early, atoms=1536, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(15, 16), Fraction(15, 16))->(Fraction(15, 16), Fraction(15, 16)), expected_cost=1/4, max_error=0
PASS H=4, xi=0, policy=late, atoms=1280, r_K=(Fraction(1, 4), Fraction(1, 4)), noisy_K=(Fraction(3, 16), Fraction(3, 16))->(Fraction(15, 64), Fraction(15, 64)), expected_cost=1/16, max_error=0
PASS H=4, xi=0, policy=memory_one, atoms=1344, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(15, 16))->(Fraction(0, 1), Fraction(15, 16)), expected_cost=1/8, max_error=0
PASS H=4, xi=0, policy=k_asymmetric, atoms=2176, r_K=(Fraction(1, 3), Fraction(9, 16)), noisy_K=(Fraction(9, 32), Fraction(33, 64))->(Fraction(5, 16), Fraction(135, 256)), expected_cost=43/384, max_error=0
PASS H=4, xi=0, policy=never, atoms=1152, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=4, xi=1/2 ...
PASS H=4, xi=1/2, policy=early, atoms=1536, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(15, 16), Fraction(15, 16))->(Fraction(15, 16), Fraction(15, 16)), expected_cost=1/4, max_error=0
PASS H=4, xi=1/2, policy=late, atoms=1280, r_K=(Fraction(1, 4), Fraction(1, 4)), noisy_K=(Fraction(3, 16), Fraction(3, 16))->(Fraction(15, 64), Fraction(15, 64)), expected_cost=1/16, max_error=0
PASS H=4, xi=1/2, policy=memory_one, atoms=1344, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(15, 16))->(Fraction(0, 1), Fraction(15, 16)), expected_cost=1/8, max_error=0
PASS H=4, xi=1/2, policy=k_asymmetric, atoms=2176, r_K=(Fraction(1, 3), Fraction(9, 16)), noisy_K=(Fraction(9, 32), Fraction(33, 64))->(Fraction(5, 16), Fraction(135, 256)), expected_cost=43/384, max_error=0
PASS H=4, xi=1/2, policy=never, atoms=1152, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=4, xi=1 ...
PASS H=4, xi=1, policy=early, atoms=1472, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(15, 16), Fraction(15, 16))->(Fraction(15, 16), Fraction(15, 16)), expected_cost=1/4, max_error=0
PASS H=4, xi=1, policy=late, atoms=1216, r_K=(Fraction(1, 4), Fraction(1, 4)), noisy_K=(Fraction(3, 16), Fraction(3, 16))->(Fraction(15, 64), Fraction(15, 64)), expected_cost=1/16, max_error=0
PASS H=4, xi=1, policy=memory_one, atoms=1312, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(15, 16))->(Fraction(0, 1), Fraction(15, 16)), expected_cost=1/8, max_error=0
PASS H=4, xi=1, policy=k_asymmetric, atoms=2048, r_K=(Fraction(1, 3), Fraction(9, 16)), noisy_K=(Fraction(9, 32), Fraction(33, 64))->(Fraction(5, 16), Fraction(135, 256)), expected_cost=43/384, max_error=0
PASS H=4, xi=1, policy=never, atoms=1152, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=5, xi=0 ...
PASS H=5, xi=0, policy=early, atoms=9216, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(63, 64), Fraction(63, 64))->(Fraction(63, 64), Fraction(63, 64)), expected_cost=1/4, max_error=0
PASS H=5, xi=0, policy=late, atoms=7168, r_K=(Fraction(1, 16), Fraction(1, 16)), noisy_K=(Fraction(3, 64), Fraction(3, 64))->(Fraction(63, 1024), Fraction(63, 1024)), expected_cost=1/64, max_error=0
PASS H=5, xi=0, policy=memory_one, atoms=8064, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(63, 64))->(Fraction(0, 1), Fraction(63, 64)), expected_cost=1/8, max_error=0
PASS H=5, xi=0, policy=k_asymmetric, atoms=12032, r_K=(Fraction(5, 24), Fraction(33, 64)), noisy_K=(Fraction(25, 128), Fraction(129, 256))->(Fraction(105, 512), Fraction(2079, 4096)), expected_cost=139/1536, max_error=0
PASS H=5, xi=0, policy=never, atoms=6912, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=5, xi=1/2 ...
PASS H=5, xi=1/2, policy=early, atoms=9216, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(63, 64), Fraction(63, 64))->(Fraction(63, 64), Fraction(63, 64)), expected_cost=1/4, max_error=0
PASS H=5, xi=1/2, policy=late, atoms=7168, r_K=(Fraction(1, 16), Fraction(1, 16)), noisy_K=(Fraction(3, 64), Fraction(3, 64))->(Fraction(63, 1024), Fraction(63, 1024)), expected_cost=1/64, max_error=0
PASS H=5, xi=1/2, policy=memory_one, atoms=8064, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(63, 64))->(Fraction(0, 1), Fraction(63, 64)), expected_cost=1/8, max_error=0
PASS H=5, xi=1/2, policy=k_asymmetric, atoms=12032, r_K=(Fraction(5, 24), Fraction(33, 64)), noisy_K=(Fraction(25, 128), Fraction(129, 256))->(Fraction(105, 512), Fraction(2079, 4096)), expected_cost=139/1536, max_error=0
PASS H=5, xi=1/2, policy=never, atoms=6912, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
Enumerating H=5, xi=1 ...
PASS H=5, xi=1, policy=early, atoms=9088, r_K=(Fraction(1, 1), Fraction(1, 1)), noisy_K=(Fraction(63, 64), Fraction(63, 64))->(Fraction(63, 64), Fraction(63, 64)), expected_cost=1/4, max_error=0
PASS H=5, xi=1, policy=late, atoms=7040, r_K=(Fraction(1, 16), Fraction(1, 16)), noisy_K=(Fraction(3, 64), Fraction(3, 64))->(Fraction(63, 1024), Fraction(63, 1024)), expected_cost=1/64, max_error=0
PASS H=5, xi=1, policy=memory_one, atoms=8000, r_K=(Fraction(0, 1), Fraction(1, 1)), noisy_K=(Fraction(0, 1), Fraction(63, 64))->(Fraction(0, 1), Fraction(63, 64)), expected_cost=1/8, max_error=0
PASS H=5, xi=1, policy=k_asymmetric, atoms=11776, r_K=(Fraction(5, 24), Fraction(33, 64)), noisy_K=(Fraction(25, 128), Fraction(129, 256))->(Fraction(105, 512), Fraction(2079, 4096)), expected_cost=139/1536, max_error=0
PASS H=5, xi=1, policy=never, atoms=6912, r_K=(Fraction(0, 1), Fraction(0, 1)), noisy_K=(Fraction(0, 1), Fraction(0, 1))->(Fraction(0, 1), Fraction(0, 1)), expected_cost=0, max_error=0
ALL EARLY-READOUT DOMINANCE CHECKS PASSED
Maximum absolute atom error: 0
  atom_comparisons: 933807
  law_comparisons: 405
  policy_cases: 45
  survival_channel_resimulation_checks: 360
  terminal_action_atom_checks: 1437264
  theta_cost_and_dominance_checks: 135
  zero_noisy_branch_checks: 81
Finite validation only; no pathwise-cost or symmetric-universal-dominance claim.


==> anc/verification/outputs/readout.txt <==
One non-destructive pre-action readout; family=four
Four-action continuous family: delta=theta-1/20=(-1/20,0,1/20)
Manuscript construction and timing; seeds=(1/4+delta,3/4+delta)
Preserve retains memory after stage one; terminal action uniform over four actions
G_terminal=16q_H/3; psi=16kappa^2/(4-kappa^2); |score|<=4; density in [4/5,6/5]
Exact Fraction arithmetic; one shared joint-law engine, independent compressed score and schedule DP
Full public logs include terminal action; no readout replaces or stops the physical trajectory
PASS family=four, H=3, kappa=0, schedule=early: atoms=256, C=1/4, G=1/3, G_terminal=1/3, G_rescued=0, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=0, schedule=late: atoms=256, C=1/4, G=1/3, G_terminal=1/3, G_rescued=0, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=0, schedule=memory_one: atoms=224, C=1/8, G=1/3, G_terminal=1/3, G_rescued=0, readout_survival_overlap=1/32
PASS family=four, H=3, kappa=1/2, schedule=early: atoms=256, C=1/4, G=8/15, G_terminal=1/3, G_rescued=1/5, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=1/2, schedule=late: atoms=256, C=1/4, G=8/15, G_terminal=1/3, G_rescued=1/5, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=1/2, schedule=memory_one: atoms=224, C=1/8, G=13/30, G_terminal=1/3, G_rescued=1/10, readout_survival_overlap=1/32
PASS family=four, H=3, kappa=1, schedule=early: atoms=224, C=1/4, G=4/3, G_terminal=1/3, G_rescued=1, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=1, schedule=late: atoms=224, C=1/4, G=4/3, G_terminal=1/3, G_rescued=1, readout_survival_overlap=1/16
PASS family=four, H=3, kappa=1, schedule=memory_one: atoms=208, C=1/8, G=5/6, G_terminal=1/3, G_rescued=1/2, readout_survival_overlap=1/32
PASS family=four, H=4, kappa=0, schedule=early: atoms=1536, C=1/4, G=1/12, G_terminal=1/12, G_rescued=0, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=0, schedule=late: atoms=1280, C=1/16, G=1/12, G_terminal=1/12, G_rescued=0, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=0, schedule=memory_one: atoms=1344, C=1/8, G=1/12, G_terminal=1/12, G_rescued=0, readout_survival_overlap=1/128
PASS family=four, H=4, kappa=1/2, schedule=early: atoms=1536, C=1/4, G=1/3, G_terminal=1/12, G_rescued=1/4, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=1/2, schedule=late: atoms=1280, C=1/16, G=2/15, G_terminal=1/12, G_rescued=1/20, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=1/2, schedule=memory_one: atoms=1344, C=1/8, G=5/24, G_terminal=1/12, G_rescued=1/8, readout_survival_overlap=1/128
PASS family=four, H=4, kappa=1, schedule=early: atoms=1472, C=1/4, G=4/3, G_terminal=1/12, G_rescued=5/4, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=1, schedule=late: atoms=1216, C=1/16, G=1/3, G_terminal=1/12, G_rescued=1/4, readout_survival_overlap=1/64
PASS family=four, H=4, kappa=1, schedule=memory_one: atoms=1312, C=1/8, G=17/24, G_terminal=1/12, G_rescued=5/8, readout_survival_overlap=1/128
PASS family=four, H=5, kappa=0, schedule=early: atoms=9216, C=1/4, G=1/48, G_terminal=1/48, G_rescued=0, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=0, schedule=late: atoms=7168, C=1/64, G=1/48, G_terminal=1/48, G_rescued=0, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=0, schedule=memory_one: atoms=8064, C=1/8, G=1/48, G_terminal=1/48, G_rescued=0, readout_survival_overlap=1/512
PASS family=four, H=5, kappa=1/2, schedule=early: atoms=9216, C=1/4, G=17/60, G_terminal=1/48, G_rescued=21/80, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=1/2, schedule=late: atoms=7168, C=1/64, G=1/30, G_terminal=1/48, G_rescued=1/80, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=1/2, schedule=memory_one: atoms=8064, C=1/8, G=73/480, G_terminal=1/48, G_rescued=21/160, readout_survival_overlap=1/512
PASS family=four, H=5, kappa=1, schedule=early: atoms=9088, C=1/4, G=4/3, G_terminal=1/48, G_rescued=21/16, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=1, schedule=late: atoms=7040, C=1/64, G=1/12, G_terminal=1/48, G_rescued=1/16, readout_survival_overlap=1/256
PASS family=four, H=5, kappa=1, schedule=memory_one: atoms=8000, C=1/8, G=65/96, G_terminal=1/48, G_rescued=21/32, readout_survival_overlap=1/512
ALL READOUT CHECKS PASSED
  cases: 27
  full_atom_affine_score_checks: 262416
  strict_nonadditivity_checks: 18
  theta_moment_and_cost_checks: 81
Finite-instance validation; no arbitrary-horizon or optimization claim is inferred from enumeration.


==> anc/verification/outputs/scalar_value_calibration.txt <==
Scalar value-calibration finite-instance audit
Arithmetic: fractions.Fraction; standalone explicit kernels; no imported project checker.
Mechanism: forward occupancy with first-action labels + conditional compressed suffix law of (all-preserve, terminal bit).
Calibration check scope: every (h,state,memory) for the explicit bridge; these are all arguments on which its conditional suffix experiment depends.
Lower-bound scope: exact per-history quadratic/averaging arithmetic, not a search over arbitrary measurable bridges.
Finite checks do not replace the analytic arbitrary-H proofs.
Checker SHA256: 705878370b14b43ae8739ade02cf5aeea1ffd97a8029fcfec602b2b0b137c3c3
H=3: conditional moment cases=32; global E[g_h^2] [h=2: 25/32, h=3: 1/2]
  Shared-cost lower relaxation=173/256; achieved common-bridge upper=25/32; gap=27/256
H=4: conditional moment cases=48; global E[g_h^2] [h=2: 95/64, h=3: 203/256, h=4: 1/2]
  Shared-cost lower relaxation=353/256; achieved common-bridge upper=95/64; gap=27/256
H=5: conditional moment cases=64; global E[g_h^2] [h=2: 275/64, h=3: 395/256, h=4: 203/256, h=5: 1/2]
  Shared-cost lower relaxation=1073/256; achieved common-bridge upper=275/64; gap=27/256
H=6: conditional moment cases=80; global E[g_h^2] [h=2: 995/64, h=3: 1163/256, h=4: 395/256, h=5: 203/256, h=6: 1/2]
  Shared-cost lower relaxation=3953/256; achieved common-bridge upper=995/64; gap=27/256
H=7: conditional moment cases=96; global E[g_h^2] [h=2: 3875/64, h=3: 4235/256, h=4: 1163/256, h=5: 395/256, h=6: 203/256, h=7: 1/2]
  Shared-cost lower relaxation=15473/256; achieved common-bridge upper=3875/64; gap=27/256
H=8: conditional moment cases=112; global E[g_h^2] [h=2: 15395/64, h=3: 16523/256, h=4: 4235/256, h=5: 1163/256, h=6: 395/256, h=7: 203/256, h=8: 1/2]
  Shared-cost lower relaxation=61553/256; achieved common-bridge upper=15395/64; gap=27/256
H=9: conditional moment cases=128; global E[g_h^2] [h=2: 61475/64, h=3: 65675/256, h=4: 16523/256, h=5: 4235/256, h=6: 1163/256, h=7: 395/256, h=8: 203/256, h=9: 1/2]
  Shared-cost lower relaxation=245873/256; achieved common-bridge upper=61475/64; gap=27/256
H=2 strict-separation example: exact belief-Gram eigenvalues=(1/4,1/16,1/16,1/64); C_hist=64
  J0=3/4, J1=1/4; scalar conditional mean=X at all 32 model/history/state cases; E[g_2^2]=1/2
  At every first-action history, each fixed X has two positive-probability Z states with identical future laws and distinct one-hot labels.
  Gram rows: 25/256,15/256,15/256,9/256; 15/256,25/256,9/256,15/256; 15/256,9/256,25/256,15/256; 9/256,15/256,15/256,25/256
PASS: all rational finite-instance checks.


==> anc/verification/outputs/short_probe_example.txt <==
PASS model=0, H=3: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=3, final hidden-history atoms=8
PASS model=1, H=3: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=3, final hidden-history atoms=8
PASS model=0, H=5: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=25, final hidden-history atoms=56
PASS model=1, H=5: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=25, final hidden-history atoms=56
PASS model=0, H=7: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=181, final hidden-history atoms=392
PASS model=1, H=7: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=181, final hidden-history atoms=392
PASS model=0, H=9: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=1273, final hidden-history atoms=2744
PASS model=1, H=9: all cuts C_hist<=256, shared conditional decoder C=704/483 (~1.457557)<=4, observed distinct propensities=1273, final hidden-history atoms=2744


==> anc/verification/reference/verify_product_memory_dp.py <==
#!/usr/bin/env python3
"""Independent exact compressed-DP audit of the eight-action memory product.

This is a finite-H *falsification audit*, not a proof for arbitrary horizons.
It uses only :class:`fractions.Fraction`; even KL is represented exactly as a
linear combination of logarithms of primes.  It deliberately does not import
the exhaustive validator or either observation-only validator.

The program has three independent computational pieces:

* a forward filter over reachable (public-memory, physical-belief) cells for
  the original and product history Grams;
* a backward observation-law recursion, with future actions marginalized, for
  the original O-only and fully lifted (O,M)-only future Grams; and
* an action-visible suffix reduction.  In the latter, all fine outcomes put
  in one bin have exactly the same likelihood ratio, so the reduction keeps
  the Gram exactly (it is not a lower bound).

The complete-trajectory TV/KL check includes the memory-conditioned behavior
action A_H and the deterministic terminal reward.  Future operators retain
the Zhang--Jiang convention and end at O_H, hence contain only A_h,...,A_{H-1}.
"""

from collections import defaultdict
from fractions import Fraction as Q
from functools import lru_cache


ALPHA = Q(1, 4)
BITS = (0, 1)
KINDS = ("c", "r")
ACTIONS = tuple(
    (kind, command, written)
    for kind in KINDS
    for command in BITS
    for written in BITS
)
MODELS = (0, 1)
HORIZONS = range(3, 10)

PHYSICAL = (("H", 0), ("H", 1), ("R", 0), ("R", 1))
PRODUCT = tuple((state, memory) for memory in BITS for state in PHYSICAL)

SEED_ONE = {
    0: {0: Q(1, 10), 1: Q(2, 5)},
    1: {0: Q(3, 5), 1: Q(9, 10)},
}


def physical_states(stage):
    return ("S",) if stage == 1 else PHYSICAL


def state_bit(state):
    assert state != "S"
    return state[1]


def observation_law(stage, horizon, state):
    """Stage-tag-free law; tuple position already identifies the layer."""
    if stage == 1:
        return {"start": Q(1)}
    if stage == horizon:
        return {state_bit(state): Q(1)}
    if state[0] == "H":
        return {"blank": Q(1)}
    probability_one = Q(1, 10) if state_bit(state) == 0 else Q(9, 10)
    return {0: 1 - probability_one, 1: probability_one}


def behavior_probability(memory, action):
    """The fixed alpha=1/4 public-memory logger, including at stage H."""
    kind, command, written = action
    if memory == -1:
        base = Q(1, 8) if kind == "c" else Q(3, 8)
        alias_reference = command
    elif kind == "c":
        base = Q(1, 8)
        alias_reference = memory
    else:
        base = Q(1, 2) if command == memory else Q(1, 4)
        alias_reference = command
    alias = 1 - ALPHA if written == alias_reference else ALPHA
    return base * alias


def next_memory(action):
    return action[2]


def transition_law(model, stage, state, action):
    """Physical transition following A_stage (only called for stage < H)."""
    kind, command, _ = action
    if kind == "r":
        probability_one = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - probability_one, ("R", 1): probability_one}
    if stage == 1:
        probability_one = SEED_ONE[model][command]
        return {("H", 0): 1 - probability_one, ("H", 1): probability_one}
    return {("H", state_bit(state)): Q(1)}


def target_probability(stage, horizon, action):
    """Four preserves preterminally; a shared uniform kernel at H."""
    if stage == horizon:
        return Q(1, len(ACTIONS))
    return Q(1, 4) if action[0] == "c" else Q(0)


def check_kernels():
    for memory in (-1, 0, 1):
        assert sum(behavior_probability(memory, action) for action in ACTIONS) == 1
    assert min(
        behavior_probability(memory, action)
        for memory in (-1, 0, 1)
        for action in ACTIONS
    ) == Q(1, 32)
    assert all(
        sum(target_probability(stage, 5, action) for action in ACTIONS) == 1
        for stage in range(1, 6)
    )

    # Writing either bit changes the next public memory and therefore changes
    # the next logger law.  This applies even to A_{H-1}, because A_H uses the
    # memory-conditioned behavior kernel rather than a terminal special case.
    witness = ("c", 0, 0)
    assert behavior_probability(0, witness) != behavior_probability(1, witness)
    for kind in KINDS:
        for command in BITS:
            left = (kind, command, 0)
            right = (kind, command, 1)
            assert next_memory(left) != next_memory(right)


def matrix_rank(matrix):
    work = [list(row) for row in matrix]
    rows = len(work)
    columns = len(work[0])
    pivot_row = 0
    for column in range(columns):
        pivot = next(
            (row for row in range(pivot_row, rows) if work[row][column]),
            None,
        )
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][column]
        work[pivot_row] = [entry / scale for entry in work[pivot_row]]
        for row in range(rows):
            if row == pivot_row:
                continue
            scale = work[row][column]
            if scale:
                work[row] = [
                    left - scale * right
                    for left, right in zip(work[row], work[pivot_row])
                ]
        pivot_row += 1
        if pivot_row == rows:
            break
    return pivot_row


def inverse(matrix):
    size = len(matrix)
    augmented = [
        list(row) + [Q(int(i == j)) for j in range(size)]
        for i, row in enumerate(matrix)
    ]
    for column in range(size):
        pivot = next(
            (row for row in range(column, size) if augmented[row][column]),
            None,
        )
        if pivot is None:
            raise AssertionError("singular matrix")
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]
        scale = augmented[column][column]
        augmented[column] = [entry / scale for entry in augmented[column]]
        for row in range(size):
            if row == column:
                continue
            scale = augmented[row][column]
            if scale:
                augmented[row] = [
                    left - scale * right
                    for left, right in zip(augmented[row], augmented[column])
                ]
    return [row[size:] for row in augmented]


def inverse_one_norm(matrix):
    matrix_inverse = inverse(matrix)
    size = len(matrix_inverse)
    return max(
        sum(abs(matrix_inverse[row][column]) for row in range(size))
        for column in range(size)
    )


def strictly_above_spectral_floor(matrix, floor):
    """Exact test lambda_min(matrix)>floor by shifted LDL^T pivots."""
    size = len(matrix)
    assert all(matrix[i][j] == matrix[j][i] for i in range(size) for j in range(size))
    lower = [[Q(0) for _ in range(size)] for _ in range(size)]
    diagonal = [Q(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = 1
        pivot = matrix[row][row] - floor
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for following in range(row + 1, size):
            residual = matrix[following][row]
            residual -= sum(
                lower[following][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[following][row] = residual / pivot
    return True


def future_gram(columns, prior=None):
    """Unweighted Gram, or the state-prior-weighted version in equation (5)."""
    keys = tuple(columns)
    outcomes = set().union(*(columns[key] for key in keys))
    result = [[Q(0) for _ in keys] for _ in keys]
    for outcome in outcomes:
        denominator = sum(
            (Q(1) if prior is None else prior[key])
            * columns[key].get(outcome, Q(0))
            for key in keys
        )
        if denominator == 0:
            continue
        for i, left_key in enumerate(keys):
            left = columns[left_key].get(outcome, Q(0))
            for j, right_key in enumerate(keys):
                right = columns[right_key].get(outcome, Q(0))
                entry = left * right / denominator
                if prior is not None:
                    entry *= prior[left_key]
                result[i][j] += entry
    return result


def block_diagonal(blocks):
    size = sum(len(block) for block in blocks)
    result = [[Q(0) for _ in range(size)] for _ in range(size)]
    offset = 0
    for block in blocks:
        for i, row in enumerate(block):
            for j, entry in enumerate(row):
                result[offset + i][offset + j] = entry
        offset += len(block)
    return result


def forward_belief_cells(model, horizon):
    """Masses of distinct pre-O_h posterior-prior cells at required cuts."""
    cells_by_stage = {}
    cells = {(-1, (Q(1),)): Q(1)}
    for stage in range(1, horizon):
        cells_by_stage[stage] = cells
        current_states = physical_states(stage)
        following_states = physical_states(stage + 1)
        following = defaultdict(Q)
        for (memory, belief), prefix_mass in cells.items():
            observations = set().union(
                *(observation_law(stage, horizon, state) for state in current_states)
            )
            for observation in observations:
                observation_mass = sum(
                    belief[index]
                    * observation_law(stage, horizon, state).get(observation, Q(0))
                    for index, state in enumerate(current_states)
                )
                if observation_mass == 0:
                    continue
                posterior = {
                    state: belief[index]
                    * observation_law(stage, horizon, state).get(observation, Q(0))
                    / observation_mass
                    for index, state in enumerate(current_states)
                }
                for action in ACTIONS:
                    action_mass = behavior_probability(memory, action)
                    next_belief = tuple(
                        sum(
                            posterior[state]
                            * transition_law(model, stage, state, action).get(
                                next_state, Q(0)
                            )
                            for state in current_states
                        )
                        for next_state in following_states
                    )
                    following[(next_memory(action), next_belief)] += (
                        prefix_mass * observation_mass * action_mass
                    )
        assert sum(following.values()) == 1
        cells = dict(following)
    return cells_by_stage


def history_grams(cells, stage):
    states = physical_states(stage)
    marginal = [[Q(0) for _ in states] for _ in states]
    if stage == 1:
        lifted = [[Q(0)]]
    else:
        lifted = [[Q(0) for _ in PRODUCT] for _ in PRODUCT]
    for (memory, belief), mass in cells.items():
        for i in range(len(states)):
            for j in range(len(states)):
                contribution = mass * belief[i] * belief[j]
                marginal[i][j] += contribution
                if stage == 1:
                    lifted[0][0] += contribution
                else:
                    left = PRODUCT.index((states[i], memory))
                    right = PRODUCT.index((states[j], memory))
                    lifted[left][right] += contribution
    return marginal, lifted


def state_memory_conditionals(cells, stage):
    joint = defaultdict(Q)
    states = physical_states(stage)
    for (memory, belief), mass in cells.items():
        for index, state in enumerate(states):
            joint[(state, memory)] += mass * belief[index]
    state_mass = {
        state: sum(joint[(state, memory)] for memory in (-1, 0, 1))
        for state in states
    }
    conditional = {}
    for state in states:
        assert state_mass[state] > 0
        conditional[state] = {
            memory: joint[(state, memory)] / state_mass[state]
            for memory in (-1, 0, 1)
            if joint[(state, memory)]
        }
        assert sum(conditional[state].values()) == 1
    return conditional, state_mass


def make_observation_suffix_solver(model, horizon, lifted):
    """Backward recursion after deleting every future action token."""

    @lru_cache(None)
    def solve(stage, state, memory):
        law = defaultdict(Q)
        for observation, observation_mass in observation_law(
            stage, horizon, state
        ).items():
            token = (observation, memory) if lifted else observation
            if stage == horizon:
                law[(token,)] += observation_mass
                continue
            for action in ACTIONS:
                action_mass = behavior_probability(memory, action)
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    for tail, tail_mass in solve(
                        stage + 1, next_state, next_memory(action)
                    ).items():
                        law[(token,) + tail] += (
                            observation_mass
                            * action_mass
                            * transition_mass
                            * tail_mass
                        )
        assert sum(law.values()) == 1
        return dict(law)

    return solve


def make_compact_lifted_product_solver(horizon):
    """Exact LR-class recursion for the product (O,M)-only two-bit blocks.

    Before the final transition, the next lifted observation tells whether a
    preserve occurred: preserves emit ``(blank,written)`` and resets emit a
    binary observation.  A reset erases the incoming bit, so every fine tail
    in that branch has the same likelihood ratio and may be merged.  At the
    last transition preserve and reset support collide at terminal O_H; that
    four-outcome channel is retained exactly.  This reduces the largest law
    from exponential in six symbols to exponential only in the two written
    bits (128 classes at H=9,h=2).
    """

    def preserve_write_probability(memory, written):
        return sum(
            behavior_probability(memory, ("c", command, written))
            for command in BITS
        )

    def final_channel(memory, incoming_bit):
        law = defaultdict(Q)
        for action in ACTIONS:
            action_mass = behavior_probability(memory, action)
            written = next_memory(action)
            if action[0] == "c":
                law[(written, incoming_bit)] += action_mass
            else:
                for next_state, transition_mass in transition_law(
                    0, horizon - 1, ("H", incoming_bit), action
                ).items():
                    law[(written, state_bit(next_state))] += (
                        action_mass * transition_mass
                    )
        assert sum(law.values()) == 1
        return dict(law)

    @lru_cache(None)
    def hidden(stage, incoming_bit, memory):
        assert 2 <= stage < horizon
        if stage == horizon - 1:
            return final_channel(memory, incoming_bit)
        law = defaultdict(Q)
        # Every reset-containing fine suffix has ratio one between H_0,H_1.
        law[("erased",)] += Q(3, 4)
        for written in BITS:
            write_mass = preserve_write_probability(memory, written)
            for tail, tail_mass in hidden(
                stage + 1, incoming_bit, written
            ).items():
                law[("preserve", written) + tail] += write_mass * tail_mass
        assert sum(law.values()) == 1
        return dict(law)

    @lru_cache(None)
    def reset(stage, incoming_bit, memory):
        assert 2 <= stage < horizon
        law = defaultdict(Q)
        for observation, observation_mass in observation_law(
            stage, horizon, ("R", incoming_bit)
        ).items():
            if stage == horizon - 1:
                for tail, tail_mass in final_channel(
                    memory, incoming_bit
                ).items():
                    law[(observation,) + tail] += observation_mass * tail_mass
                continue
            # Conditional on this current observation, a reset tail is common
            # to both incoming-bit columns and therefore has constant LR.
            law[(observation, "erased")] += observation_mass * Q(3, 4)
            for written in BITS:
                write_mass = preserve_write_probability(memory, written)
                for tail, tail_mass in hidden(
                    stage + 1, incoming_bit, written
                ).items():
                    law[(observation, "preserve", written) + tail] += (
                        observation_mass * write_mass * tail_mass
                    )
        assert sum(law.values()) == 1
        return dict(law)

    def solve(stage, state, memory):
        return (
            hidden(stage, state_bit(state), memory)
            if state[0] == "H"
            else reset(stage, state_bit(state), memory)
        )

    return solve


def mix_memory_columns(states, memory_weights, suffix_solver, stage):
    columns = {}
    for state in states:
        mixed = defaultdict(Q)
        for memory, memory_mass in memory_weights[state].items():
            for outcome, outcome_mass in suffix_solver(stage, state, memory).items():
                mixed[outcome] += memory_mass * outcome_mass
        assert sum(mixed.values()) == 1
        columns[state] = dict(mixed)
    return columns


def action_visible_column(horizon, stage, state, memory_weights):
    """Exact likelihood-ratio-preserving compression of F_h.

    The current observation and A_h are retained.  After A_h, its written bit
    makes the next memory public through the action token.  If A_h resets, the
    old bit is already erased.  If A_h preserves, all later reset-containing
    paths have a common conditional law under the two bit columns, while the
    all-preserve paths end on disjoint terminal-bit support.  Binning those
    cases therefore preserves every entry of the two-column source Gram.
    """
    assert stage < horizon
    law = defaultdict(Q)
    all_later_preserve = Q(1, 4) ** (horizon - stage - 1)
    for observation, observation_mass in observation_law(
        stage, horizon, state
    ).items():
        for action in ACTIONS:
            action_mass = sum(
                memory_mass * behavior_probability(memory, action)
                for memory, memory_mass in memory_weights.items()
            )
            prefix = (observation, action)
            if action[0] == "r":
                law[prefix + ("reset-now",)] += observation_mass * action_mass
            else:
                if all_later_preserve < 1:
                    law[prefix + ("later-reset",)] += (
                        observation_mass * action_mass * (1 - all_later_preserve)
                    )
                law[prefix + ("survive", state_bit(state))] += (
                    observation_mass * action_mass * all_later_preserve
                )
    assert sum(law.values()) == 1
    return dict(law)


def marginal_future_audit(model, horizon, stage, cells, original_suffix):
    states = physical_states(stage)
    if stage == 1:
        singleton = {"S": {("only",): Q(1)}}
        gram = future_gram(singleton)
        return {
            "action_norm": Q(1),
            "observation_norm": Q(1),
            "weighted_action_norm": Q(1),
            "weighted_observation_norm": Q(1),
            "action_rank": matrix_rank(gram),
            "observation_rank": matrix_rank(gram),
        }

    memory_weights, state_mass = state_memory_conditionals(cells, stage)
    observation_columns = mix_memory_columns(
        states, memory_weights, original_suffix, stage
    )
    action_columns = {
        state: action_visible_column(
            horizon, stage, state, memory_weights[state]
        )
        for state in states
    }
    observation_gram = future_gram(observation_columns)
    action_gram = future_gram(action_columns)
    weighted_observation = future_gram(observation_columns, state_mass)
    weighted_action = future_gram(action_columns, state_mass)
    assert matrix_rank(observation_gram) == len(states)
    assert matrix_rank(action_gram) == len(states)
    assert matrix_rank(weighted_observation) == len(states)
    assert matrix_rank(weighted_action) == len(states)
    return {
        "action_norm": inverse_one_norm(action_gram),
        "observation_norm": inverse_one_norm(observation_gram),
        "weighted_action_norm": inverse_one_norm(weighted_action),
        "weighted_observation_norm": inverse_one_norm(weighted_observation),
        "action_rank": len(states),
        "observation_rank": len(states),
    }


def product_future_audit(
    model, horizon, stage, original_suffix, compact_lifted_suffix
):
    """Check the four two-bit blocks of each product future operator."""
    assert 2 <= stage < horizon
    remaining = horizon - stage
    expected_action = Q(4) ** remaining
    expected_original_observation = Q(4) ** (remaining + 1) - Q(16, 25)
    expected_lifted_observation = Q(1547, 480) * Q(4) ** remaining

    action_blocks = []
    lifted_blocks = []
    conditioned_original_norms = []
    hidden_action_norms = []
    hidden_original_norms = []
    hidden_lifted_norms = []
    for memory in BITS:
        for state_kind in ("H", "R"):
            pair = ((state_kind, 0), (state_kind, 1))
            point_memory = {memory: Q(1)}
            action_columns = {
                state: action_visible_column(horizon, stage, state, point_memory)
                for state in pair
            }
            original_columns = {
                state: original_suffix(stage, state, memory) for state in pair
            }
            lifted_columns = {
                state: compact_lifted_suffix(stage, state, memory) for state in pair
            }
            action_gram = future_gram(action_columns)
            original_gram = future_gram(original_columns)
            lifted_gram = future_gram(lifted_columns)
            assert matrix_rank(action_gram) == 2
            assert matrix_rank(original_gram) == 2
            assert matrix_rank(lifted_gram) == 2
            action_blocks.append(action_gram)
            lifted_blocks.append(lifted_gram)
            conditioned_original_norms.append(inverse_one_norm(original_gram))
            if state_kind == "H":
                hidden_action_norms.append(inverse_one_norm(action_gram))
                hidden_original_norms.append(inverse_one_norm(original_gram))
                hidden_lifted_norms.append(inverse_one_norm(lifted_gram))

    # Current bar-O_h=(O_h,M_h) separates the four memory/type blocks.  Future
    # memory tokens after h are functions of visible actions in the first
    # operator, so these are the full 8-column product Grams.
    product_action_gram = block_diagonal(action_blocks)
    product_lifted_observation_gram = block_diagonal(lifted_blocks)
    assert matrix_rank(product_action_gram) == 8
    assert matrix_rank(product_lifted_observation_gram) == 8
    product_action_norm = inverse_one_norm(product_action_gram)
    product_lifted_observation_norm = inverse_one_norm(
        product_lifted_observation_gram
    )

    assert all(value == expected_action for value in hidden_action_norms)
    assert all(
        value == expected_original_observation for value in hidden_original_norms
    )
    assert all(
        value == expected_lifted_observation for value in hidden_lifted_norms
    )
    assert product_action_norm == expected_action
    assert max(conditioned_original_norms) == expected_original_observation
    assert product_lifted_observation_norm == expected_lifted_observation
    return {
        "action": product_action_norm,
        "conditioned_original_O": max(conditioned_original_norms),
        "fully_lifted_OM": product_lifted_observation_norm,
        "rank_action": 8,
        "rank_fully_lifted_OM": 8,
    }


def target_value(model, horizon):
    occupancy = {("S", -1): Q(1)}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory), mass in occupancy.items():
            for action in ACTIONS:
                action_mass = target_probability(stage, horizon, action)
                if action_mass == 0:
                    continue
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    following[(next_state, next_memory(action))] += (
                        mass * action_mass * transition_mass
                    )
        assert sum(following.values()) == 1
        occupancy = dict(following)
    # R(O_H)=1{O_H=1}; the common target A_H kernel sums to one.
    terminal_kernel_mass = sum(
        target_probability(horizon, horizon, action) for action in ACTIONS
    )
    assert terminal_kernel_mass == 1
    return sum(
        mass * state_bit(state) * terminal_kernel_mass
        for (state, _), mass in occupancy.items()
    )


def complete_observable_bins(model, horizon):
    """Exact divergence-preserving bins of the complete behavior trajectory.

    Each state is (physical state, memory, reset-seen, first preserve command).
    Fine erased trajectories have likelihood ratio one.  Fine surviving paths
    with the same first command and terminal bit share one likelihood ratio.
    Thus aggregating within the returned bins preserves TV and KL exactly while
    still retaining A_H and R_H in every key.
    """
    occupancy = {("S", -1, False, None): Q(1)}
    for stage in range(1, horizon):
        following = defaultdict(Q)
        for (state, memory, erased, seed_command), mass in occupancy.items():
            for action in ACTIONS:
                action_mass = behavior_probability(memory, action)
                reset_now = action[0] == "r"
                next_seed_command = seed_command
                if stage == 1 and not reset_now:
                    next_seed_command = action[1]
                for next_state, transition_mass in transition_law(
                    model, stage, state, action
                ).items():
                    following[
                        (
                            next_state,
                            next_memory(action),
                            erased or reset_now,
                            next_seed_command,
                        )
                    ] += mass * action_mass * transition_mass
        assert sum(following.values()) == 1
        occupancy = dict(following)

    law = defaultdict(Q)
    for (state, memory, erased, seed_command), mass in occupancy.items():
        terminal_observation = state_bit(state)
        terminal_reward = terminal_observation
        for terminal_action in ACTIONS:
            action_mass = behavior_probability(memory, terminal_action)
            if erased:
                key = (
                    "erased",
                    terminal_observation,
                    terminal_action,
                    terminal_reward,
                )
            else:
                assert seed_command in BITS
                key = (
                    "survive",
                    seed_command,
                    terminal_observation,
                    terminal_action,
                    terminal_reward,
                )
            law[key] += mass * action_mass
    assert sum(law.values()) == 1
    return dict(law)


def prime_factorization(integer):
    assert integer >= 1
    factors = defaultdict(int)
    divisor = 2
    while divisor * divisor <= integer:
        while integer % divisor == 0:
            factors[divisor] += 1
            integer //= divisor
        divisor += 1
    if integer > 1:
        factors[integer] += 1
    return dict(factors)


def add_log_ratio(coefficients, weight, ratio):
    """Add weight*log(ratio) as exact coefficients of log(prime)."""
    for prime, exponent in prime_factorization(ratio.numerator).items():
        coefficients[prime] += weight * exponent
    for prime, exponent in prime_factorization(ratio.denominator).items():
        coefficients[prime] -= weight * exponent


def exact_tv_and_kl(law_zero, law_one):
    support = set(law_zero) | set(law_one)
    tv = Q(1, 2) * sum(
        abs(law_zero.get(key, Q(0)) - law_one.get(key, Q(0)))
        for key in support
    )
    log_prime_coefficients = defaultdict(Q)
    for key, probability_zero in law_zero.items():
        if probability_zero == 0:
            continue
        probability_one = law_one.get(key, Q(0))
        assert probability_one > 0
        add_log_ratio(
            log_prime_coefficients,
            probability_zero,
            probability_zero / probability_one,
        )
    return tv, {
        prime: coefficient
        for prime, coefficient in log_prime_coefficients.items()
        if coefficient
    }


def separation_audit(horizon):
    values = tuple(target_value(model, horizon) for model in MODELS)
    assert values == (Q(1, 4), Q(3, 4))

    laws = tuple(complete_observable_bins(model, horizon) for model in MODELS)
    # Every reset-containing observable trajectory is common to both models,
    # including its terminal memory-conditioned A_H and reward.
    erased_keys = {
        key for law in laws for key in law if key[0] == "erased"
    }
    assert all(laws[0].get(key, Q(0)) == laws[1].get(key, Q(0)) for key in erased_keys)

    rare = tuple(
        sum(mass for key, mass in law.items() if key[0] == "survive")
        for law in laws
    )
    expected_rare = Q(1, 4) ** (horizon - 1)
    assert rare == (expected_rare, expected_rare)
    tv, kl_coefficients = exact_tv_and_kl(*laws)
    assert tv == expected_rare / 2
    assert kl_coefficients == {
        2: -expected_rare / 4,
        3: 3 * expected_rare / 4,
    }
    return {
        "J0": values[0],
        "J1": values[1],
        "rare": expected_rare,
        "TV": tv,
        "KL_log2": kl_coefficients[2],
        "KL_log3": kl_coefficients[3],
    }


def main_four_action_lift_audit():
    """Check the direct public-memory lift of the main four-action construction.

    This separately encoded diagnostic checks its stage-two history-rank
    defect and its two fixed-memory suffix coefficients through L=8.
    """
    base_actions = tuple((kind, command) for kind in KINDS for command in BITS)

    def base_behavior(memory, action):
        kind, command = action
        if kind == "c":
            return Q(1, 8)
        return Q(1, 2) if command == memory else Q(1, 4)

    def base_transition(state, action):
        kind, command = action
        if kind == "c":
            return {("H", state_bit(state)): Q(1)}
        probability_one = Q(1, 10) if command == 0 else Q(9, 10)
        return {("R", 0): 1 - probability_one, ("R", 1): probability_one}

    def base_memory(memory, action):
        return memory if action[0] == "c" else action[1]

    # With deterministic command memory at h=2, fixed M=m admits only c_m
    # and r_m.  Their beliefs occupy the hidden and reset pairs respectively,
    # so two positive outer products cannot span the four-state block.
    block_ranks = []
    for model in MODELS:
        for memory in BITS:
            seed_one = SEED_ONE[model][memory]
            reset_one = Q(1, 10) if memory == 0 else Q(9, 10)
            beliefs = (
                (Q(1) - seed_one, seed_one, Q(0), Q(0)),
                (Q(0), Q(0), Q(1) - reset_one, reset_one),
            )
            weights = (Q(1, 8), Q(3, 8))
            block = [[Q(0) for _ in PHYSICAL] for _ in PHYSICAL]
            for weight, belief in zip(weights, beliefs):
                for i in range(4):
                    for j in range(4):
                        block[i][j] += weight * belief[i] * belief[j]
            block_ranks.append(matrix_rank(block))
    assert block_ranks == [2, 2, 2, 2]

    def base_action_column(remaining, incoming_bit, memory):
        law = defaultdict(Q)
        later_survival = Q(1, 4) ** (remaining - 1)
        for action in base_actions:
            action_mass = base_behavior(memory, action)
            if action[0] == "r":
                law[(action, "erased")] += action_mass
            else:
                if later_survival < 1:
                    law[(action, "later-reset")] += (
                        action_mass * (1 - later_survival)
                    )
                law[(action, "survive", incoming_bit)] += (
                    action_mass * later_survival
                )
        assert sum(law.values()) == 1
        return dict(law)

    def base_observation_solver(remaining):
        @lru_cache(None)
        def solve(steps, state, memory):
            if steps == 0:
                return {(state_bit(state),): Q(1)}
            current_observation = (
                {"blank": Q(1)}
                if state[0] == "H"
                else {
                    0: Q(9, 10) if state_bit(state) == 0 else Q(1, 10),
                    1: Q(1, 10) if state_bit(state) == 0 else Q(9, 10),
                }
            )
            law = defaultdict(Q)
            for observation, observation_mass in current_observation.items():
                for action in base_actions:
                    action_mass = base_behavior(memory, action)
                    for next_state, transition_mass in base_transition(
                        state, action
                    ).items():
                        for tail, tail_mass in solve(
                            steps - 1,
                            next_state,
                            base_memory(memory, action),
                        ).items():
                            law[(observation,) + tail] += (
                                observation_mass
                                * action_mass
                                * transition_mass
                                * tail_mass
                            )
            assert sum(law.values()) == 1
            return dict(law)

        return solve

    for remaining in range(1, 9):
        observation_solver = base_observation_solver(remaining)
        for memory in BITS:
            action_columns = {
                incoming_bit: base_action_column(
                    remaining, incoming_bit, memory
                )
                for incoming_bit in BITS
            }
            observation_columns = {
                incoming_bit: observation_solver(
                    remaining, ("H", incoming_bit), memory
                )
                for incoming_bit in BITS
            }
            assert inverse_one_norm(future_gram(action_columns)) == Q(4) ** remaining
            assert inverse_one_norm(future_gram(observation_columns)) == (
                Q(96, 25) * Q(4) ** remaining
            )
    return {
        "h2_block_rank": 2,
        "h2_full_rank": 4,
        "action_formula_L8": Q(4) ** 8,
        "observation_formula_L8": Q(96, 25) * Q(4) ** 8,
    }


def audit(horizon):
    separation = separation_audit(horizon)
    worst = {
        "marginal_history_inverse1": Q(0),
        "lifted_history_inverse1": Q(0),
        "marginal_action": Q(0),
        "marginal_observation": Q(0),
        "weighted_action": Q(0),
        "weighted_observation": Q(0),
    }
    product_at_two = None
    for model in MODELS:
        cells_by_stage = forward_belief_cells(model, horizon)
        original_suffix = make_observation_suffix_solver(model, horizon, lifted=False)
        compact_lifted_suffix = make_compact_lifted_product_solver(horizon)
        for stage in range(1, horizon):
            marginal_history, lifted_history = history_grams(
                cells_by_stage[stage], stage
            )
            assert matrix_rank(marginal_history) == len(marginal_history)
            assert matrix_rank(lifted_history) == len(lifted_history)
            assert strictly_above_spectral_floor(marginal_history, Q(1, 113))
            assert strictly_above_spectral_floor(lifted_history, Q(1, 400))
            worst["marginal_history_inverse1"] = max(
                worst["marginal_history_inverse1"],
                inverse_one_norm(marginal_history),
            )
            worst["lifted_history_inverse1"] = max(
                worst["lifted_history_inverse1"],
                inverse_one_norm(lifted_history),
            )

            marginal = marginal_future_audit(
                model,
                horizon,
                stage,
                cells_by_stage[stage],
                original_suffix,
            )
            worst["marginal_action"] = max(
                worst["marginal_action"], marginal["action_norm"]
            )
            worst["marginal_observation"] = max(
                worst["marginal_observation"], marginal["observation_norm"]
            )
            worst["weighted_action"] = max(
                worst["weighted_action"], marginal["weighted_action_norm"]
            )
            worst["weighted_observation"] = max(
                worst["weighted_observation"],
                marginal["weighted_observation_norm"],
            )

            if stage >= 2:
                product = product_future_audit(
                    model,
                    horizon,
                    stage,
                    original_suffix,
                    compact_lifted_suffix,
                )
                if stage == 2:
                    if product_at_two is None:
                        product_at_two = product
                    else:
                        assert product == product_at_two

    # Uniform analytic certificates being falsified at every enumerated cut.
    marginal_future_bound = Q(1_000_000, 729)
    assert worst["marginal_action"] <= marginal_future_bound
    assert worst["marginal_observation"] <= marginal_future_bound
    assert worst["weighted_action"] < 4481
    assert worst["weighted_observation"] < 4481
    assert product_at_two is not None
    return separation, worst, product_at_two


def compact_line(horizon, separation, worst, product):
    kl = (
        f"({separation['KL_log2']})ln2+"
        f"({separation['KL_log3']})ln3"
    )
    return (
        f"H={horizon} "
        f"J=({separation['J0']},{separation['J1']}) "
        f"rare={separation['rare']} TV={separation['TV']} KL={kl} "
        f"CHinv1={worst['marginal_history_inverse1']} "
        f"barCHinv1={worst['lifted_history_inverse1']} "
        f"CFact={worst['marginal_action']} "
        f"CFobs<=1000000/729 "
        f"G2act={worst['weighted_action']} "
        f"G2obs<4481 "
        f"product@h2=(act:{product['action']},"
        f"origO|M:{product['conditioned_original_O']},"
        f"fullOM:{product['fully_lifted_OM']})"
    )


def main():
    check_kernels()
    print(
        "model-kernels alpha=1/4 min-pb=1/32 C_A=32 "
        "A_H(logger)=memory-conditioned A_H(target)=uniform",
        flush=True,
    )
    direct_lift = main_four_action_lift_audit()
    print(
        "main-four-action-direct-lift "
        f"h2-history-rank={direct_lift['h2_full_rank']}/8 "
        f"memory-block-rank={direct_lift['h2_block_rank']}/4 "
        "L=1,...,8 act=4^L obs=(96/25)4^L "
        f"L8=({direct_lift['action_formula_L8']},"
        f"{direct_lift['observation_formula_L8']})",
        flush=True,
    )
    for horizon in HORIZONS:
        separation, worst, product = audit(horizon)
        print(compact_line(horizon, separation, worst, product), flush=True)
    print(
        "PASS: exact-Fraction DP checks for H=3,...,9; "
        "FINITE-H FALSIFICATION AUDIT ONLY (not an arbitrary-H theorem proof)",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/verification/reference/verify_product_memory_exhaustive.py <==
#!/usr/bin/env python3
"""Independent exact exhaustive audit for the eight-action product-memory model.

This program is deliberately a finite-horizon *falsification audit*, not a
theorem proof.  It enumerates every latent trajectory for H=3,4,5, projects
those trajectories to the complete public law (including public memory, the
common terminal action, and the deterministic reward sequence), and rebuilds
all history/future matrices from the resulting trajectory masses.

Only Python ``Fraction`` arithmetic is used.  In particular, the KL is not
evaluated with floating-point logarithms: it is represented by its exact
coefficient map in the prime-log basis.
"""

from collections import defaultdict
from fractions import Fraction as F


ALPHA = F(1, 4)
KINDS = ("c", "r")
BITS = (0, 1)
ACTIONS = tuple(
    (kind, command, writer)
    for kind in KINDS
    for command in BITS
    for writer in BITS
)


def bit(state):
    return int(state[-1])


def states_at(stage):
    return ("S",) if stage == 1 else ("H0", "H1", "R0", "R1")


def product_states_at(stage):
    if stage == 1:
        return (("S", -1),)
    return tuple((state, memory) for memory in BITS for state in states_at(stage))


def observation_distribution(stage, horizon, state):
    if stage == 1:
        return {"start_1": F(1)}
    if stage == horizon:
        return {f"{bit(state)}_{stage}": F(1)}
    if state[0] == "R":
        probability_one = F(1, 10) if bit(state) == 0 else F(9, 10)
        return {
            f"0_{stage}": 1 - probability_one,
            f"1_{stage}": probability_one,
        }
    return {f"b_{stage}": F(1)}


def reward_from_observation(observation, stage, horizon):
    return int(stage == horizon and observation == f"1_{horizon}")


def alias_probability(writer, reference):
    return 1 - ALPHA if writer == reference else ALPHA


def behavior_action_probability(memory, action):
    kind, command, writer = action
    if memory == -1:
        base = F(1, 8) if kind == "c" else F(3, 8)
        return base * alias_probability(writer, command)
    if kind == "c":
        return F(1, 8) * alias_probability(writer, memory)
    reset_base = F(1, 2) if command == memory else F(1, 4)
    return reset_base * alias_probability(writer, command)


def transition_distribution(model, stage, state, action):
    kind, command, _writer = action
    if kind == "r":
        probability_one = F(1, 10) if command == 0 else F(9, 10)
        return {"R0": 1 - probability_one, "R1": probability_one}
    if stage == 1:
        probability_one = {
            0: (F(1, 10), F(2, 5)),
            1: (F(3, 5), F(9, 10)),
        }[model][command]
        return {"H0": 1 - probability_one, "H1": probability_one}
    return {f"H{bit(state)}": F(1)}


def next_memory(action):
    return action[2]


def matrix_rank(matrix):
    work = [list(row) for row in matrix]
    rows = len(work)
    columns = len(work[0]) if rows else 0
    pivot_row = 0
    for column in range(columns):
        pivot = next(
            (row for row in range(pivot_row, rows) if work[row][column]),
            None,
        )
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][column]
        work[pivot_row] = [entry / scale for entry in work[pivot_row]]
        for row in range(rows):
            if row == pivot_row:
                continue
            multiplier = work[row][column]
            if multiplier:
                work[row] = [
                    left - multiplier * right
                    for left, right in zip(work[row], work[pivot_row])
                ]
        pivot_row += 1
        if pivot_row == rows:
            break
    return pivot_row


def invert(matrix):
    size = len(matrix)
    augmented = [
        list(row) + [F(int(i == j)) for j in range(size)]
        for i, row in enumerate(matrix)
    ]
    for column in range(size):
        pivot = next(
            (row for row in range(column, size) if augmented[row][column]),
            None,
        )
        if pivot is None:
            raise AssertionError("singular matrix")
        augmented[column], augmented[pivot] = augmented[pivot], augmented[column]
        scale = augmented[column][column]
        augmented[column] = [entry / scale for entry in augmented[column]]
        for row in range(size):
            if row == column:
                continue
            multiplier = augmented[row][column]
            if multiplier:
                augmented[row] = [
                    left - multiplier * right
                    for left, right in zip(augmented[row], augmented[column])
                ]
    return [row[size:] for row in augmented]


def inverse_one_norm(matrix):
    inverse = invert(matrix)
    return max(
        sum(abs(inverse[row][column]) for row in range(len(inverse)))
        for column in range(len(inverse))
    )


def minimum_eigenvalue_exceeds(matrix, threshold):
    """Exact test that a symmetric matrix has lambda_min > threshold."""
    size = len(matrix)
    lower = [[F(0) for _ in range(size)] for _ in range(size)]
    diagonal = [F(0) for _ in range(size)]
    for row in range(size):
        lower[row][row] = F(1)
        pivot = matrix[row][row] - threshold
        pivot -= sum(lower[row][k] ** 2 * diagonal[k] for k in range(row))
        if pivot <= 0:
            return False
        diagonal[row] = pivot
        for next_row in range(row + 1, size):
            residual = matrix[next_row][row]
            residual -= sum(
                lower[next_row][k] * lower[row][k] * diagonal[k]
                for k in range(row)
            )
            lower[next_row][row] = residual / pivot
    return True


def gram_from_columns(columns, weights=None):
    ordered_states = tuple(columns)
    outcomes = set().union(*(columns[state] for state in ordered_states))
    gram = [[F(0) for _ in ordered_states] for _ in ordered_states]
    for outcome in outcomes:
        if weights is None:
            normalizer = sum(
                columns[state].get(outcome, F(0)) for state in ordered_states
            )
        else:
            normalizer = sum(
                weights[state] * columns[state].get(outcome, F(0))
                for state in ordered_states
            )
        if not normalizer:
            continue
        for i, left_state in enumerate(ordered_states):
            left = columns[left_state].get(outcome, F(0))
            for j, right_state in enumerate(ordered_states):
                right = columns[right_state].get(outcome, F(0))
                if weights is None:
                    gram[i][j] += left * right / normalizer
                else:
                    # D_p is on the left, as in equation (5) of the paper.
                    gram[i][j] += (
                        weights[left_state] * left * right / normalizer
                    )
    return gram


def enumerate_latent_trajectories(model, horizon):
    """Enumerate all preterminal actions, latent states, memories and emissions."""
    records = {(('S',), (-1,), ('start_1',), ()): F(1)}
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (states, memories, observations, actions), mass in records.items():
            state = states[-1]
            memory = memories[-1]
            action_mass = sum(
                behavior_action_probability(memory, action) for action in ACTIONS
            )
            assert action_mass == 1
            for action in ACTIONS:
                action_probability = behavior_action_probability(memory, action)
                memory_after_action = next_memory(action)
                for next_state, transition_probability in transition_distribution(
                    model, stage, state, action
                ).items():
                    for next_observation, observation_probability in observation_distribution(
                        stage + 1, horizon, next_state
                    ).items():
                        key = (
                            states + (next_state,),
                            memories + (memory_after_action,),
                            observations + (next_observation,),
                            actions + (action,),
                        )
                        following[key] += (
                            mass
                            * action_probability
                            * transition_probability
                            * observation_probability
                        )
        records = dict(following)
        assert sum(records.values()) == 1
    return records


def complete_observable_law(records, horizon):
    """Project latent leaves and enumerate the common memory-dependent a_H."""
    law = defaultdict(F)
    enumerated_complete_latent_leaves = 0
    for (_states, memories, observations, actions), mass in records.items():
        rewards = tuple(
            reward_from_observation(observation, stage, horizon)
            for stage, observation in enumerate(observations, start=1)
        )
        lifted_observations = tuple(zip(observations, memories))
        for terminal_action in ACTIONS:
            # M_{H+1} is outside the horizon and is intentionally absent.
            terminal_probability = behavior_action_probability(
                memories[-1], terminal_action
            )
            public_trajectory = (
                lifted_observations,
                actions + (terminal_action,),
                rewards,
            )
            law[public_trajectory] += mass * terminal_probability
            enumerated_complete_latent_leaves += 1
    assert sum(law.values()) == 1
    return dict(law), enumerated_complete_latent_leaves


def audit_complete_law_conventions(law, horizon):
    terminal_action_memory_mass = defaultdict(F)
    terminal_memory_mass = defaultdict(F)
    for (lifted_observations, actions, rewards), mass in law.items():
        assert len(lifted_observations) == horizon
        assert len(actions) == horizon
        assert len(rewards) == horizon
        assert lifted_observations[0][1] == -1
        for index in range(1, horizon):
            # Public memory is exactly the preceding action's writer bit.
            assert lifted_observations[index][1] == actions[index - 1][2]
        assert rewards[:-1] == (0,) * (horizon - 1)
        expected_terminal_reward = int(
            lifted_observations[-1][0] == f"1_{horizon}"
        )
        assert rewards[-1] == expected_terminal_reward
        terminal_memory = lifted_observations[-1][1]
        terminal_action_memory_mass[(terminal_memory, actions[-1])] += mass
        terminal_memory_mass[terminal_memory] += mass
    assert sum(terminal_memory_mass.values()) == 1
    assert set(terminal_memory_mass) == set(BITS)
    for memory in BITS:
        assert terminal_memory_mass[memory] > 0
        conditional_total = F(0)
        for action in ACTIONS:
            joint_mass = terminal_action_memory_mass[(memory, action)]
            expected_joint_mass = (
                terminal_memory_mass[memory]
                * behavior_action_probability(memory, action)
            )
            assert joint_mass == expected_joint_mass
            conditional_total += joint_mass / terminal_memory_mass[memory]
        assert conditional_total == 1


def original_history_key(observations, actions, stage):
    return tuple(zip(observations[: stage - 1], actions[: stage - 1]))


def lifted_history_key(observations, memories, actions, stage):
    return tuple(
        (observations[index], memories[index], actions[index])
        for index in range(stage - 1)
    )


def history_gram(records, stage, product_state):
    ordered_states = product_states_at(stage) if product_state else states_at(stage)
    joint = defaultdict(F)
    history_mass = defaultdict(F)
    for (states, memories, observations, actions), mass in records.items():
        if product_state:
            state = (states[stage - 1], memories[stage - 1])
            history = lifted_history_key(observations, memories, actions, stage)
        else:
            state = states[stage - 1]
            history = original_history_key(observations, actions, stage)
        joint[(history, state)] += mass
        history_mass[history] += mass
    gram = [[F(0) for _ in ordered_states] for _ in ordered_states]
    for history, mass in history_mass.items():
        belief = [joint[(history, state)] / mass for state in ordered_states]
        for i in range(len(ordered_states)):
            for j in range(len(ordered_states)):
                gram[i][j] += mass * belief[i] * belief[j]
    return gram


def future_outcome(observations, memories, actions, stage, mode):
    start = stage - 1
    if mode == "original_observation":
        return observations[start:]
    if mode == "lifted_observation":
        return tuple(zip(observations[start:], memories[start:]))
    if mode not in ("original_action", "lifted_action"):
        raise ValueError(f"unknown future mode: {mode}")
    outcome = []
    for index in range(start, len(observations)):
        observation = observations[index]
        if mode == "lifted_action":
            outcome.append(("o", observation, memories[index]))
        else:
            outcome.append(("o", observation))
        if index < len(actions):
            outcome.append(("a", actions[index]))
    return tuple(outcome)


def future_columns(records, stage, product_state, mode, fixed_memory=None):
    if product_state:
        if fixed_memory is None:
            ordered_states = product_states_at(stage)
        else:
            ordered_states = tuple(
                (state, fixed_memory) for state in states_at(stage)
            )
    else:
        if fixed_memory is not None:
            raise ValueError("fixed_memory is meaningful only for product states")
        ordered_states = states_at(stage)

    state_mass = defaultdict(F)
    joint = defaultdict(F)
    allowed = set(ordered_states)
    for (states, memories, observations, actions), mass in records.items():
        state = (
            (states[stage - 1], memories[stage - 1])
            if product_state
            else states[stage - 1]
        )
        if state not in allowed:
            continue
        outcome = future_outcome(observations, memories, actions, stage, mode)
        state_mass[state] += mass
        joint[(state, outcome)] += mass

    assert all(state_mass[state] > 0 for state in ordered_states)
    columns = {state: {} for state in ordered_states}
    for (state, outcome), mass in joint.items():
        columns[state][outcome] = mass / state_mass[state]
    assert all(sum(columns[state].values()) == 1 for state in ordered_states)
    return columns, {state: state_mass[state] for state in ordered_states}


def target_value(model, horizon):
    distribution = {("S", -1): F(1)}
    preserve_actions = tuple(action for action in ACTIONS if action[0] == "c")
    assert len(preserve_actions) == 4
    for stage in range(1, horizon):
        following = defaultdict(F)
        for (state, _memory), mass in distribution.items():
            for action in preserve_actions:
                for next_state, probability in transition_distribution(
                    model, stage, state, action
                ).items():
                    following[(next_state, next_memory(action))] += (
                        mass * F(1, 4) * probability
                    )
        distribution = dict(following)
        assert sum(distribution.values()) == 1
    return sum(mass * bit(state) for (state, _memory), mass in distribution.items())


def prime_factor_exponents(number):
    if number < 1:
        raise ValueError("positive integer required")
    exponents = defaultdict(int)
    divisor = 2
    while divisor * divisor <= number:
        while number % divisor == 0:
            exponents[divisor] += 1
            number //= divisor
        divisor += 1
    if number > 1:
        exponents[number] += 1
    return dict(exponents)


def exact_tv_and_kl_signature(law0, law1):
    support = set(law0) | set(law1)
    assert all(law0.get(key, F(0)) > 0 for key in support)
    assert all(law1.get(key, F(0)) > 0 for key in support)
    tv = F(1, 2) * sum(abs(law0[key] - law1[key]) for key in support)
    ratio_mass = defaultdict(F)
    log_signature = defaultdict(F)
    for key in support:
        probability = law0[key]
        ratio = probability / law1[key]
        ratio_mass[ratio] += probability
        numerator_factors = prime_factor_exponents(ratio.numerator)
        denominator_factors = prime_factor_exponents(ratio.denominator)
        for prime, exponent in numerator_factors.items():
            log_signature[prime] += probability * exponent
        for prime, exponent in denominator_factors.items():
            log_signature[prime] -= probability * exponent
    return tv, dict(ratio_mass), {
        prime: coefficient
        for prime, coefficient in log_signature.items()
        if coefficient
    }


def matrix_certificate(records, stage, product_state, mode, fixed_memory=None):
    columns, weights = future_columns(
        records,
        stage,
        product_state=product_state,
        mode=mode,
        fixed_memory=fixed_memory,
    )
    gram = gram_from_columns(columns)
    weighted = gram_from_columns(columns, weights=weights)
    size = len(columns)
    assert matrix_rank(gram) == size
    assert matrix_rank(weighted) == size
    return inverse_one_norm(gram), inverse_one_norm(weighted), gram, weighted


def audit(horizon):
    if horizon not in (3, 4, 5):
        raise ValueError("the exhaustive audit is fixed to H=3,4,5")

    trees = {
        model: enumerate_latent_trajectories(model, horizon)
        for model in (0, 1)
    }
    laws = {}
    complete_leaf_counts = {}
    for model in (0, 1):
        laws[model], complete_leaf_counts[model] = complete_observable_law(
            trees[model], horizon
        )
        audit_complete_law_conventions(laws[model], horizon)

    q = F(1, 4) ** (horizon - 1)
    for records in trees.values():
        enumerated_rare_probability = sum(
            mass
            for (_states, _memories, _observations, actions), mass in records.items()
            if all(action[0] == "c" for action in actions)
        )
        assert enumerated_rare_probability == q
    tv, ratio_mass, kl_signature = exact_tv_and_kl_signature(laws[0], laws[1])
    expected_ratio_mass = {
        F(1): 1 - q,
        F(1, 6): q * F(1, 20),
        F(9, 4): q * F(9, 20),
        F(4, 9): q * F(1, 5),
        F(6): q * F(3, 10),
    }
    assert ratio_mass == expected_ratio_mass
    assert tv == q / 2
    # KL = q[-1/4 log(2) + 3/4 log(3)]
    #    = q (1/4) log(27/2), checked without evaluating a logarithm.
    assert kl_signature == {2: -q / 4, 3: 3 * q / 4}

    values = (target_value(0, horizon), target_value(1, horizon))
    assert values == (F(1, 4), F(3, 4))
    assert values[1] - values[0] == F(1, 2)

    behavior_probabilities = [
        behavior_action_probability(memory, action)
        for memory in (-1, 0, 1)
        for action in ACTIONS
    ]
    assert min(behavior_probabilities) == F(1, 32)
    assert 1 / min(behavior_probabilities) == 32

    maxima = defaultdict(lambda: F(0))
    product_action_ratios = set()
    product_original_observation_ratios = set()
    product_lifted_observation_ratios = set()
    fixed_memory_original_observation_values = set()
    omitted_memory_ranks = set()

    for model, records in trees.items():
        for stage in range(1, horizon):
            marginal_history = history_gram(
                records, stage, product_state=False
            )
            lifted_history = history_gram(
                records, stage, product_state=True
            )
            marginal_size = len(states_at(stage))
            lifted_size = len(product_states_at(stage))
            assert matrix_rank(marginal_history) == marginal_size
            assert matrix_rank(lifted_history) == lifted_size
            marginal_history_inverse = inverse_one_norm(marginal_history)
            lifted_history_inverse = inverse_one_norm(lifted_history)
            maxima["marginal_history_inverse1"] = max(
                maxima["marginal_history_inverse1"], marginal_history_inverse
            )
            maxima["lifted_history_inverse1"] = max(
                maxima["lifted_history_inverse1"], lifted_history_inverse
            )
            # Exact rational spectral certificates; they are finite-H checks.
            assert minimum_eigenvalue_exceeds(marginal_history, F(1, 113))
            assert minimum_eigenvalue_exceeds(lifted_history, F(1, 400))

            marginal_action, marginal_action_weighted, _, _ = matrix_certificate(
                records, stage, False, "original_action"
            )
            marginal_observation, marginal_observation_weighted, _, _ = (
                matrix_certificate(records, stage, False, "original_observation")
            )
            maxima["marginal_action_future"] = max(
                maxima["marginal_action_future"], marginal_action
            )
            maxima["marginal_observation_future"] = max(
                maxima["marginal_observation_future"], marginal_observation
            )
            maxima["marginal_action_weighted"] = max(
                maxima["marginal_action_weighted"], marginal_action_weighted
            )
            maxima["marginal_observation_weighted"] = max(
                maxima["marginal_observation_weighted"],
                marginal_observation_weighted,
            )

            lifted_action, lifted_action_weighted, _, _ = matrix_certificate(
                records, stage, True, "lifted_action"
            )
            lifted_observation, lifted_observation_weighted, _, _ = (
                matrix_certificate(records, stage, True, "lifted_observation")
            )
            maxima["lifted_action_future"] = max(
                maxima["lifted_action_future"], lifted_action
            )
            maxima["lifted_observation_future"] = max(
                maxima["lifted_observation_future"], lifted_observation
            )
            maxima["lifted_action_weighted"] = max(
                maxima["lifted_action_weighted"], lifted_action_weighted
            )
            maxima["lifted_observation_weighted"] = max(
                maxima["lifted_observation_weighted"],
                lifted_observation_weighted,
            )

            if stage >= 2:
                exponential_scale = F(4) ** (horizon - stage)
                # G=(O_h,...,O_H) is not the product-POMDP observation
                # sequence because it omits current public memory.
                # Forming its columns across both memories confirms why the
                # fixed-memory diagnostic below cannot be used as a product
                # revealing coefficient: the operator is singular.
                omitted_columns, omitted_weights = future_columns(
                    records, stage, True, "original_observation"
                )
                omitted_gram = gram_from_columns(omitted_columns)
                omitted_weighted = gram_from_columns(
                    omitted_columns, weights=omitted_weights
                )
                hidden_columns = {
                    state: column
                    for state, column in omitted_columns.items()
                    if state[0][0] == "H"
                }
                hidden_gram = gram_from_columns(hidden_columns)
                full_rank = matrix_rank(omitted_gram)
                weighted_rank = matrix_rank(omitted_weighted)
                hidden_rank = matrix_rank(hidden_gram)
                assert full_rank < len(omitted_columns)
                assert weighted_rank == full_rank
                assert hidden_rank < len(hidden_columns)
                omitted_memory_ranks.add(
                    (horizon - stage, full_rank, hidden_rank)
                )

                # Current lifted memory makes the full product Gram block
                # diagonal.  Recompute each block directly as a guard against
                # accidentally conflating O-only and (O,M)-only operators.
                per_memory_action = []
                per_memory_original_observation = []
                per_memory_lifted_observation = []
                for memory in BITS:
                    action_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "original_action",
                        fixed_memory=memory,
                    )
                    original_observation_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "original_observation",
                        fixed_memory=memory,
                    )
                    lifted_observation_value, _weighted, _, _ = matrix_certificate(
                        records,
                        stage,
                        True,
                        "lifted_observation",
                        fixed_memory=memory,
                    )
                    per_memory_action.append(action_value)
                    per_memory_original_observation.append(
                        original_observation_value
                    )
                    per_memory_lifted_observation.append(lifted_observation_value)
                assert max(per_memory_action) == lifted_action
                assert set(per_memory_action) == {exponential_scale}
                expected_original_observation = (
                    F(4) ** (horizon - stage + 1) - F(16, 25)
                )
                assert set(per_memory_original_observation) == {
                    expected_original_observation
                }
                expected_lifted_observation = (
                    F(1547, 480) * exponential_scale
                )
                assert set(per_memory_lifted_observation) == {
                    expected_lifted_observation
                }
                product_action_ratios.add(lifted_action / exponential_scale)
                product_original_observation_ratios.update(
                    value / exponential_scale
                    for value in per_memory_original_observation
                )
                fixed_memory_original_observation_values.add(
                    (horizon - stage, expected_original_observation)
                )
                product_lifted_observation_ratios.update(
                    value / exponential_scale
                    for value in per_memory_lifted_observation
                )

    # Fixed marginal bounds from the four-action construction remain useful
    # exact falsification thresholds for the action-aliased refinement.
    assert maxima["marginal_history_inverse1"] <= F(400, 3)
    assert maxima["lifted_history_inverse1"] <= F(3520, 9) < 400
    assert maxima["marginal_observation_future"] <= F(15625, 64)
    assert maxima["marginal_action_future"] <= F(15625, 64)
    assert maxima["marginal_observation_weighted"] < 800
    assert maxima["marginal_action_weighted"] < 800

    return {
        "H": horizon,
        "latent_records": tuple(len(trees[model]) for model in (0, 1)),
        "complete_latent_leaves": tuple(
            complete_leaf_counts[model] for model in (0, 1)
        ),
        "observable_atoms": tuple(len(laws[model]) for model in (0, 1)),
        "C_A": F(32),
        "target_values": values,
        "rare_probability": q,
        "TV_over_q": tv / q,
        "KL_prime_signature_over_q": {
            prime: coefficient / q
            for prime, coefficient in sorted(kl_signature.items())
        },
        "maxima": dict(sorted(maxima.items())),
        "product_action_over_4power": tuple(sorted(product_action_ratios)),
        "product_original_O_over_4power": tuple(
            sorted(product_original_observation_ratios)
        ),
        "C_G_given_M_values": tuple(
            sorted(fixed_memory_original_observation_values)
        ),
        "product_lifted_O_over_4power": tuple(
            sorted(product_lifted_observation_ratios)
        ),
        "omitted_current_M_ranks": tuple(sorted(omitted_memory_ranks)),
    }


def print_result(result):
    print(
        "H={H} records={records} complete_leaves={leaves} atoms={atoms} "
        "C_A={ca} J={values} q={q} TV/q={tv} KL/q={kl}".format(
            H=result["H"],
            records=result["latent_records"],
            leaves=result["complete_latent_leaves"],
            atoms=result["observable_atoms"],
            ca=result["C_A"],
            values=result["target_values"],
            q=result["rare_probability"],
            tv=result["TV_over_q"],
            kl=result["KL_prime_signature_over_q"],
        ),
        flush=True,
    )
    print(
        "  memory-omitted G=(O,...) ranks (suffix_distance, full8, hidden4)="
        f"{result['omitted_current_M_ranks']}",
        flush=True,
    )
    print(
        "  maxima="
        + ", ".join(
            f"{name}:{value}" for name, value in result["maxima"].items()
        ),
        flush=True,
    )
    print(
        "  product coefficients: C_F_lifted/4^L={action}; "
        "C_G_given_M[L]={given_m} (=4^(L+1)-16/25); "
        "C_G_lifted_OM/4^L={lifted}".format(
            action=result["product_action_over_4power"],
            given_m=result["C_G_given_M_values"],
            lifted=result["product_lifted_O_over_4power"],
        ),
        flush=True,
    )


if __name__ == "__main__":
    for checked_horizon in (3, 4, 5):
        print_result(audit(checked_horizon))
    print(
        "PASS: exact exhaustive H=3,4,5 product-memory falsification audit; "
        "this finite-H PASS is not an arbitrary-H theorem proof",
        flush=True,
    )

